Focusing in Orthologic

We propose new sequent calculus systems for orthologic (also known as minimal quantum logic) which satisfy the cut elimination property. The first one is a simple system relying on the involutive status of negation. The second one incorporates the notion of focusing (coming from linear logic) to add constraints on proofs and to optimise proof search. We demonstrate how to take benefits from the new systems in automatic proof search for orthologic.

==> anc/olf_long.ml <==
(* OCaml code *)
(* http://ocaml.org/ *)




(** Sets **)

(* inlining part of the Set module of the standard library *)
(* for direct access to hidden function: remove_min_elt *)

module type OrderedType =
  sig
    type t
    val compare: t -> t -> int
  end

module SetMake(Ord: OrderedType) =
  struct
    type elt = Ord.t
    type t = Empty | Node of t * elt * t * int

    let height = function
        Empty -> 0
      | Node(_, _, _, h) -> h

    let create l v r =
      let hl = match l with Empty -> 0 | Node(_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,h) -> h in
      Node(l, v, r, (if hl >= hr then hl + 1 else hr + 1))

    let bal l v r =
      let hl = match l with Empty -> 0 | Node(_,_,_,h) -> h in
      let hr = match r with Empty -> 0 | Node(_,_,_,h) -> h in
      if hl > hr + 2 then begin
        match l with
          Empty -> invalid_arg "Set.bal"
        | Node(ll, lv, lr, _) ->
            if height ll >= height lr then
              create ll lv (create lr v r)
            else begin
              match lr with
                Empty -> invalid_arg "Set.bal"
              | Node(lrl, lrv, lrr, _)->
                  create (create ll lv lrl) lrv (create lrr v r)
            end
      end else if hr > hl + 2 then begin
        match r with
          Empty -> invalid_arg "Set.bal"
        | Node(rl, rv, rr, _) ->
            if height rr >= height rl then
              create (create l v rl) rv rr
            else begin
              match rl with
                Empty -> invalid_arg "Set.bal"
              | Node(rll, rlv, rlr, _) ->
                  create (create l v rll) rlv (create rlr rv rr)
            end
      end else
        Node(l, v, r, (if hl >= hr then hl + 1 else hr + 1))

    let rec add x = function
        Empty -> Node(Empty, x, Empty, 1)
      | Node(l, v, r, _) as t ->
          let c = Ord.compare x v in
          if c = 0 then t else
          if c < 0 then
            let ll = add x l in
            if l == ll then t else bal ll v r
          else
            let rr = add x r in
            if r == rr then t else bal l v rr

    let singleton x = Node(Empty, x, Empty, 1)

    let rec add_min_element v = function
      | Empty -> singleton v
      | Node (l, x, r, _h) ->
        bal (add_min_element v l) x r

    let rec add_max_element v = function
      | Empty -> singleton v
      | Node (l, x, r, _h) ->
        bal l x (add_max_element v r)

    let rec join l v r =
      match (l, r) with
        (Empty, _) -> add_min_element v r
      | (_, Empty) -> add_max_element v l
      | (Node(ll, lv, lr, lh), Node(rl, rv, rr, rh)) ->
          if lh > rh + 2 then bal ll lv (join lr v r) else
          if rh > lh + 2 then bal (join l v rl) rv rr else
          create l v r

    let rec min_elt = function
        Empty -> raise Not_found
      | Node(Empty, v, _, _) -> v
      | Node(l, _, _, _) -> min_elt l

    let rec max_elt = function
        Empty -> raise Not_found
      | Node(_, v, Empty, _) -> v
      | Node(_, _, r, _) -> max_elt r

    let rec remove_min_elt = function
        Empty -> invalid_arg "Set.remove_min_elt"
      | Node(Empty, _, r, _) -> r
      | Node(l, v, r, _) -> bal (remove_min_elt l) v r

    let merge t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (_, _) -> bal t1 (min_elt t2) (remove_min_elt t2)

    let concat t1 t2 =
      match (t1, t2) with
        (Empty, t) -> t
      | (t, Empty) -> t
      | (_, _) -> join t1 (min_elt t2) (remove_min_elt t2)

    let rec split x = function
        Empty ->
          (Empty, false, Empty)
      | Node(l, v, r, _) ->
          let c = Ord.compare x v in
          if c = 0 then (l, true, r)
          else if c < 0 then
            let (ll, pres, rl) = split x l in (ll, pres, join rl v r)
          else
            let (lr, pres, rr) = split x r in (join l v lr, pres, rr)

    let empty = Empty

    let is_empty = function Empty -> true | _ -> false

    let rec mem x = function
        Empty -> false
      | Node(l, v, r, _) ->
          let c = Ord.compare x v in
          c = 0 || mem x (if c < 0 then l else r)

    let rec remove x = function
        Empty -> Empty
      | (Node(l, v, r, _) as t) ->
          let c = Ord.compare x v in
          if c = 0 then merge l r
          else
            if c < 0 then
              let ll = remove x l in
              if l == ll then t
              else bal ll v r
            else
              let rr = remove x r in
              if r == rr then t
              else bal l v rr

    let rec union s1 s2 =
      match (s1, s2) with
        (Empty, t2) -> t2
      | (t1, Empty) -> t1
      | (Node(l1, v1, r1, h1), Node(l2, v2, r2, h2)) ->
          if h1 >= h2 then
            if h2 = 1 then add v2 s1 else begin
              let (l2, _, r2) = split v1 s2 in
              join (union l1 l2) v1 (union r1 r2)
            end
          else
            if h1 = 1 then add v1 s2 else begin
              let (l1, _, r1) = split v2 s1 in
              join (union l1 l2) v2 (union r1 r2)
            end

    let rec inter s1 s2 =
      match (s1, s2) with
        (Empty, _) -> Empty
      | (_, Empty) -> Empty
      | (Node(l1, v1, r1, _), t2) ->
          match split v1 t2 with
            (l2, false, r2) ->
              concat (inter l1 l2) (inter r1 r2)
          | (l2, true, r2) ->
              join (inter l1 l2) v1 (inter r1 r2)

    let rec diff s1 s2 =
      match (s1, s2) with
        (Empty, _) -> Empty
      | (t1, Empty) -> t1
      | (Node(l1, v1, r1, _), t2) ->
          match split v1 t2 with
            (l2, false, r2) ->
              join (diff l1 l2) v1 (diff r1 r2)
          | (l2, true, r2) ->
              concat (diff l1 l2) (diff r1 r2)

    type enumeration = End | More of elt * t * enumeration

    let rec cons_enum s e =
      match s with
        Empty -> e
      | Node(l, v, r, _) -> cons_enum l (More(v, r, e))

    let rec compare_aux e1 e2 =
        match (e1, e2) with
        (End, End) -> 0
      | (End, _)  -> -1
      | (_, End) -> 1
      | (More(v1, r1, e1), More(v2, r2, e2)) ->
          let c = Ord.compare v1 v2 in
          if c <> 0
          then c
          else compare_aux (cons_enum r1 e1) (cons_enum r2 e2)

    let compare s1 s2 =
      compare_aux (cons_enum s1 End) (cons_enum s2 End)

    let equal s1 s2 =
      compare s1 s2 = 0

    let rec iter f = function
        Empty -> ()
      | Node(l, v, r, _) -> iter f l; f v; iter f r

    let rec fold f s accu =
      match s with
        Empty -> accu
      | Node(l, v, r, _) -> fold f r (f v (fold f l accu))

    let rec filter p = function
        Empty -> Empty
      | (Node(l, v, r, _)) as t ->
          (* call [p] in the expected left-to-right order *)
          let l' = filter p l in
          let pv = p v in
          let r' = filter p r in
          if pv then
            if l==l' && r==r' then t else join l' v r'
          else concat l' r'

    let rec cardinal = function
        Empty -> 0
      | Node(l, _, r, _) -> cardinal l + 1 + cardinal r

    let rec elements_aux accu = function
        Empty -> accu
      | Node(l, v, r, _) -> elements_aux (v :: elements_aux accu r) l

    let elements s =
      elements_aux [] s

    let choose = min_elt

    let try_join l v r =
      if (l = Empty || Ord.compare (max_elt l) v < 0)
      && (r = Empty || Ord.compare v (min_elt r) < 0)
      then join l v r
      else union l (add v r)

    let rec map f = function
      | Empty -> Empty
      | Node (l, v, r, _) as t ->
         (* enforce left-to-right evaluation order *)
         let l' = map f l in
         let v' = f v in
         let r' = map f r in
         if l == l' && v == v' && r == r' then t
         else try_join l' v' r'
end





















(** Preliminaries **)

let print_bool b =
  if b then print_string "true" else print_string "false"

open List
let rec seq_string_of_map_list f = function
| [] -> ""
| [a] -> f a
| h::t -> f h ^ "; " ^ seq_string_of_map_list f t

(* Time Measure *)

(* computation time for f x *)
let time f x =
  let start = Sys.time () in
  let r = f x in
  let stop = Sys.time () in
  (r, stop -. start)

(* computes f x and writes computation time *)
let print_time f x =
  let (result, time) = time f x in
  print_string ("Time: " ^ string_of_float time ^ " s"); result

(* Counters *)

let counter = ref 0
let reset_counter () = counter := 0
let step_counter () = counter := 1 + !counter
let show_counter () = print_int !counter

(* count rules/formulas *)
(*
let tick () = ()
*)
let init_tick () = reset_counter ()
let tick () = step_counter ()
let repeat_tick n = for i = 1 to n do tick () done
let val_tick () = !counter
let print_tick () = show_counter ()


(** Formulas and Sequents **)

(* formulas *)
type form =
| A of int           (* atoms *)
| C of int           (* co-atoms *)
| T                  (* top *)
| B                  (* bottom *)
| W of form * form   (* wedge *)
| V of form * form   (* vee *)

let rec string_of_form = function
| A n -> "X" ^ string_of_int n
| C n -> "X'" ^ string_of_int n
| T -> "T"
| B -> "F"
| W (a, b) -> "(" ^ string_of_form a ^ " & " ^ string_of_form b ^ ")"
| V (a, b) -> "(" ^ string_of_form a ^ " + " ^ string_of_form b ^ ")"

let print_form a = print_string (string_of_form a)

let rec size_form = function
| A _ | C _ | T | B -> 1
| W (a, b) | V (a, b) -> 1 + (size_form a) + (size_form b)

(* negation of formula *)
let rec neg = function
| A n -> C n
| C n -> A n
| T -> B
| B -> T
| W (a, b) -> V (neg a, neg b)
| V (a, b) -> W (neg a, neg b)

let rec is_vee = function
| V _ -> true
| _ -> false

(* test if synchronous *)
let sync = function
| A _ | B | V _ -> true
| _ -> false

(* test if asynchronous *)
let async a = not (sync a)

module FormOrd = struct
  type t = form
  let compare = compare
end
module FormSet = SetMake(FormOrd)

let string_of_formlist l = "[" ^ seq_string_of_map_list string_of_form l ^ "]"
let string_of_formset s = string_of_formlist (FormSet.elements s)
let print_formset s = print_string (string_of_formset s)

module FormSetSet = SetMake(FormSet)

let listsetset_union l =
  fold_right FormSetSet.union l FormSetSet.empty

module BiFormOrd = struct
  type t = form * form
  let compare = compare
end
(* sets of pairs of formulas *)
module BiFormSet = SetMake(BiFormOrd)

let string_of_biform (a, b) =
  "(" ^ string_of_form a ^ ", " ^ string_of_form b ^ ")"
let string_of_biformlist l =
  "[" ^ seq_string_of_map_list string_of_biform l ^ "]"
let string_of_biformset s = string_of_biformlist (BiFormSet.elements s)
let print_biformset s = print_string (string_of_biformset s)

module BiBiFormOrd = struct
  type t = (form * form) * (form * form)
  let compare = compare
end
(* sets of pairs of pairs of formulas *)
module BiBiFormSet = SetMake(BiBiFormOrd)

let listbibiformset_union l =
  fold_right BiBiFormSet.union l BiBiFormSet.empty

module FormSetBiOrd = struct
  type t = FormSet.t * FormSet.t
  let compare = compare
end
(* sets of pairs of sets of formulas *)
module FormSetBiSet = SetMake(FormSetBiOrd)

let listformsetbiset_union l =
  fold_right FormSetBiSet.union l FormSetBiSet.empty

(* set of all sub-formulas *)
let rec subform = function
| (A _ as c) | (C _ as c) | (T as c) | (B as c) -> FormSet.singleton c
| (W (a, b) as c) | (V (a, b) as c) ->
    FormSet.add c (FormSet.union (subform a) (subform b))

(* set of sub-formulas just below a vee *)
let rec svsubform = function
| A _ | C _ | T | B -> FormSet.empty
| W (a, b) -> FormSet.union (svsubform a) (svsubform b)
| V (a, b) ->
    FormSet.add a (FormSet.add b (FormSet.union (svsubform a) (svsubform b)))

(* set of sub-formulas just below a wedge *)
let rec swsubform = function
| A _ | C _ | T | B -> FormSet.empty
| W (a, b) ->
    FormSet.add a (FormSet.add b (FormSet.union (swsubform a) (swsubform b)))
| V (a, b) -> FormSet.union (swsubform a) (swsubform b)

(* set of all vee-starting sub-formulas *)
let rec vsubform = function
| A _ | C _ | T | B -> FormSet.empty
| W (a, b) -> FormSet.union (vsubform a) (vsubform b)
| V (a, b) as c -> FormSet.add c (FormSet.union (vsubform a) (vsubform b))

(* set of proper vee-starting sub-formulas *)
let pvsubform = function
| V (a, b) -> FormSet.union (vsubform a) (vsubform b)
| a -> vsubform a

(* set of synchronous sub-formulas *)
let rec ssubform = function
| (A _ as c) | (B as c) -> FormSet.singleton c
| C _ | T -> FormSet.empty
| W (a, b) -> FormSet.union (ssubform a) (ssubform b)
| V (a, b) as c -> FormSet.add c (FormSet.union (ssubform a) (ssubform b))

(* set of synchronous sub-formulas and negation of variables *)
let rec snsubform = function
| (A _ as c) | (C _ as c) | (B as c) -> FormSet.singleton c
| T -> FormSet.empty
| W (a, b) -> FormSet.union (snsubform a) (snsubform b)
| V (a, b) as c -> FormSet.add c (FormSet.union (snsubform a) (snsubform b))

(* set of duals of asynchronous sub-formulas *)
let rec consubform = function
| A _ | B -> FormSet.empty
| C n -> FormSet.singleton (A n)
| T -> FormSet.singleton B
| W (a, b) ->
    FormSet.add (V (neg a,neg b)) (FormSet.union (consubform a) (consubform b))
| V (a, b) -> FormSet.union (consubform a) (consubform b)

(* set of both sub-formulas and dual of sub-formulas *)
let bisubform f = FormSet.inter (ssubform f) (consubform f)

(* set of variables in sub-formulas *)
let rec atsubform = function
| A _ as c -> FormSet.singleton c
| C _ | T | B -> FormSet.empty
| W (a, b) | V (a, b) -> FormSet.union (atsubform a) (atsubform b)

(* set of variables with dual in sub-formulas *)
let rec cosubform = function
| A _ | T | B -> FormSet.empty
| C n -> FormSet.singleton (A n)
| W (a, b) | V (a, b) -> FormSet.union (cosubform a) (cosubform b)

(* set of variables both sub-formulas and dual of sub-formulas *)
let atbisubform f = FormSet.inter (atsubform f) (cosubform f)

(* test if vee-formula with a as immediate sub-formula *)
let is_vee_of a = function
| V (x, y) when x = a || y = a -> true
| _ -> false

(* sequent types *)
type sequent_kind = RR | RV | FC

(* Memoization *)
let memo = Hashtbl.create 3001
let add_memo t a b v = Hashtbl.add memo (t,(a, b)) v; v
let val_memo t a b = Hashtbl.find memo (t,(a, b))
let is_memo t a b = Hashtbl.mem memo (t,(a, b))
let reset_memo () = Hashtbl.reset memo
(* no memo to test without memoization:
let is_memo t a b = false
*)



(** Proof Search Procedures **)

(* Implementation of OLf with Memoization *)
let rec molf_rr c = tick (); function
| W (a, b) -> (molf_rr c a) && (molf_rr c b)
| T -> true
| V _ as a -> (molf_rv a c) || (molf_fc a a)
| a -> molf_rv a c
and molf_rv c d = tick ();
  if is_memo RV c d 
  then val_memo RV c d
  else if begin match d with
          | W (a, b) -> (molf_rv c a) && (molf_rv c b)
          | T -> true
          | V _ ->
              (molf_fc d c) || (molf_fc c d) || (molf_fc d d)
          | A _ when sync c -> (molf_fc d c) || (molf_fc c d)
          | A _ -> molf_fc c d
          | C _ | B when sync c -> molf_fc d c
          | _ -> false
       end then add_memo RV c d true
       else add_memo RV c d false
and molf_fc c d = tick ();
  if is_memo FC c d 
  then val_memo FC c d
  else if begin match d with
          | A n -> c = C n
          | V (a, b) -> (molf_fc c a) || (molf_fc c b)
          | B -> false
          | _ -> molf_rv c d
       end then add_memo FC c d true
       else add_memo FC c d false

let molf a b = reset_memo (); molf_rr a b

(* Egly-Tompits *)

(* contraction-free mono-sided set-based proofs *)
let rec sprove_cfs r ff = tick ();
  if FormSetSet.mem ff r
  then true
  else
    let max = FormSet.max_elt ff in 
    let min = FormSet.min_elt ff in 
    match max with
    | A n -> min = C n
    | C n -> min = A n
    | T -> true
    | B -> min = T
    | W (a, b) -> 
	let mins = FormSet.singleton min in
	(sprove_cfs r (FormSet.add a mins))
        && (sprove_cfs r (FormSet.add b mins))
    | V (a, b) ->
        let mins = FormSet.singleton min in
        (sprove_cfs r (FormSet.add a mins))
	|| (sprove_cfs r (FormSet.add b mins))
        || match min with
           | W (a, b) -> 
	      let maxs = FormSet.singleton max in
	      (sprove_cfs r (FormSet.add a maxs))
              && (sprove_cfs r (FormSet.add b maxs))
           | V (a, b) ->
	      let maxs = FormSet.singleton max in
	      (sprove_cfs r (FormSet.add a maxs))
	      || (sprove_cfs r (FormSet.add b maxs))
	   | _ -> false

let prove_cfs a f = sprove_cfs a (FormSet.singleton f)

exception Break

(* mono-sided prove-cf algorithm *)
let prove_cf f =
  let sf = subform f in
  let r = ref FormSetSet.empty in
  let s = ref (FormSet.elements (pvsubform f)) in
  let phi = ref (prove_cfs !r f) in
  try
    while not !phi do
      match !s with
      | [] -> raise Break
      | h::t ->
	  s := t;
	  if prove_cfs !r h then begin
            let hh = FormSet.singleton h in
	      r := FormSet.fold
                     (fun m e -> FormSetSet.add (FormSet.add m hh) e)
                     sf
                     !r;
	      phi := prove_cfs !r f
	  end else ()
    done; true
  with Break -> false



(* Forward Search a la Egly-Tompits *)

(* cartesian product of FormSetSet s1 and s2 *)
let setbiset_prod s1 s2 =
  (* maps FormSetSet {a1, ..., an} to {(x, a1), ..., (x, an)} *)
  let formbiset_prod_l x s =
    FormSetSet.fold
      (fun y -> FormSetBiSet.add (x,y))
      s
      FormSetBiSet.empty
  in
  FormSetSet.fold
    (fun x -> FormSetBiSet.union (formbiset_prod_l x s2))
    s1
    FormSetBiSet.empty

exception ExitOK

let fprove f =
  let sf = subform f in
  let bs = bisubform f in
  let init = (* nullary rules *)
    let log_ax a =
      tick (); FormSetSet.add (FormSet.add (neg a) (FormSet.singleton a))
    in 
    let top_ax x =
      tick (); FormSetSet.add (FormSet.add x (FormSet.singleton T))
    in
    FormSetSet.union
      (FormSet.fold log_ax bs FormSetSet.empty)
      (if FormSet.mem T sf
       then FormSet.fold top_ax sf FormSetSet.empty
       else FormSetSet.empty)
  in
  let step_1 p = (* unary rules *)
    if FormSet.cardinal p = 1
    then
      let a = FormSet.choose p in (* p = {a} *)
      listsetset_union
	[
          (* single-formula vee rules *)
	  FormSet.fold
            (fun x -> tick (); FormSetSet.add (FormSet.singleton x))
	    (FormSet.filter (is_vee_of a) sf)  FormSetSet.empty
        ;
          (* weakening *)
	  FormSet.fold
	    (fun x -> tick (); FormSetSet.add (FormSet.add x p))
	    sf FormSetSet.empty
        ]
    else 
      let a = FormSet.min_elt p in
      let b = FormSet.max_elt p in (* p = {a,b} *)
      listsetset_union
	[
          (* two-formulas vee rules on min formula *)
	  FormSet.fold
	    (fun x -> tick (); 
                      FormSetSet.add (FormSet.add x (FormSet.singleton b)))
	    (FormSet.filter (is_vee_of a) sf) FormSetSet.empty
	;
          (* two-formulas vee rules on max formula *)
	  FormSet.fold 
	    (fun x -> tick (); 
                      FormSetSet.add (FormSet.add x (FormSet.singleton a)))
	    (FormSet.filter (is_vee_of b) sf) FormSetSet.empty
	]
  in
  let step_2 p q = (* binary rules *)
    if FormSet.cardinal p = 1
    then let a = FormSet.choose p in (* p = {a} *)
      if FormSet.cardinal q = 1
      then (* single-formula wedge rules*)
        let c = FormSet.choose q in (* q = {c} *)
        if FormSet.mem (W (a, c)) sf 
        then FormSetSet.singleton (FormSet.singleton (W (a, c)))
        else FormSetSet.empty
      else (* one-two-formulas wedge rules *)
        let c = FormSet.min_elt q in
	let d = FormSet.max_elt q in (* q = {c,d} *)
        let res = ref FormSetSet.empty in
        if FormSet.mem (W (a, c)) sf 
        then res := (tick (); FormSetSet.add 
                      (FormSet.add d (FormSet.singleton (W (a, c)))) !res);
        if FormSet.mem (W (a, d)) sf 
        then res := (tick (); FormSetSet.add 
                      (FormSet.add c (FormSet.singleton (W (a, d)))) !res);
        !res
    else
      let a = FormSet.min_elt p in
      let b = FormSet.max_elt p in (* p = {a,b} *)
      if FormSet.cardinal q = 1
      then (* two-one-formula wedge rules*)
        let c = FormSet.choose q in (* q = {c} *)
        let res = ref FormSetSet.empty in
        if FormSet.mem (W (a, c)) sf 
        then res := (tick (); FormSetSet.add 
                      (FormSet.add b (FormSet.singleton (W (a, c)))) !res);
        if FormSet.mem (W (b, c)) sf 
        then res := (tick (); FormSetSet.add 
                      (FormSet.add a (FormSet.singleton (W (b, c)))) !res);
        !res
      else (* two-two-formulas wedge rules *)
        let c = FormSet.min_elt q in
	let d = FormSet.max_elt q in (* q = {c,d} *)
        let res = ref FormSetSet.empty in
        if b = d && FormSet.mem (W (a, c)) sf
        then res := (tick (); FormSetSet.add 
                      (FormSet.add b (FormSet.singleton (W (a, c)))) !res);
        if b = c && FormSet.mem (W (a, d)) sf
        then res := (tick (); FormSetSet.add 
                      (FormSet.add b (FormSet.singleton (W (a, d)))) !res);
        if a = d && FormSet.mem (W (b, c)) sf
        then res := (tick (); FormSetSet.add 
                      (FormSet.add a (FormSet.singleton (W (b, c)))) !res);
        if a = c && FormSet.mem (W (b, d)) sf
        then res := (tick (); FormSetSet.add 
                      (FormSet.add a (FormSet.singleton (W (b, d)))) !res);
        !res
  in

  (* b : pairs of sequents to be treated
     m : singletons of sequents to be treated
     r : reached sequents
     s : newly created sequents under treatment *)

  let b = ref (setbiset_prod init init) in
  let m = ref init in
  let r = ref init in
  if FormSetSet.mem (FormSet.singleton f) init then true else
  try
  while not (FormSetBiSet.is_empty !b && FormSetSet.is_empty !m) do
    let s = ref FormSetSet.empty in
    while FormSetSet.is_empty !s && not (FormSetBiSet.is_empty !b) do
      let (p, q) = FormSetBiSet.min_elt !b in
      b := FormSetBiSet.remove_min_elt !b;
      s := FormSetSet.diff (step_2 p q) !r
    done;
    if not (FormSetSet.is_empty !s) then begin
      if FormSetSet.mem (FormSet.singleton f) !s then raise ExitOK;
      b := listformsetbiset_union
           [!b;
            setbiset_prod !s !r;
            setbiset_prod !r !s;
            setbiset_prod !s !s];
      m := FormSetSet.union !m !s;
      r := FormSetSet.union !r !s;
      s := FormSetSet.empty
    end;
    while FormSetSet.is_empty !s && not (FormSetSet.is_empty !m) do
      let p = FormSetSet.min_elt !m in
      m := FormSetSet.remove_min_elt !m;
      s := FormSetSet.diff (step_1 p) !r
    done;
    if not (FormSetSet.is_empty !s) then begin
      if FormSetSet.mem (FormSet.singleton f) !s then raise ExitOK;
      b := listformsetbiset_union
           [!b;
            setbiset_prod !s !r;
            setbiset_prod !r !s;
            setbiset_prod !s !s];
      m := FormSetSet.union !m !s;
      r := FormSetSet.union !r !s
    end;
  done; false
  with ExitOK -> true



(* Forward search based on OLf *)

(* maps FormSet {a1, ..., an} to {(x, a1), ..., (x, an)} *)
let formset_prod_l x s =
  FormSet.fold
    (fun y -> BiFormSet.add (x, y))
    s
    BiFormSet.empty

(* maps FormSet {a1, ..., an} to {(a1, x), ..., (an, x)} *)
let formset_prod_r x s =
  FormSet.fold (fun y -> BiFormSet.add (y,x))
    s BiFormSet.empty

(* cartesian product of FormSet s1 and s2 *)
let bisetset_prod s1 s2 =
  let biformset_prod_l x s =
    BiFormSet.fold (fun y -> BiBiFormSet.add (x,y))
      s BiBiFormSet.empty
  in
  BiFormSet.fold (fun x -> BiBiFormSet.union (biformset_prod_l x s2))
    s1 BiBiFormSet.empty

let listbiset_union l = fold_right BiFormSet.union l BiFormSet.empty

(* Diagonal Pre-Cooking *)
let rec diag = function
| A _ | C _ | B -> None
| T -> tick (); Some []
| V (a, b) -> Some [(a, b)]
| W (a, b) -> tick ();
    match (diag a, diag b) with
    | Some l1, Some l2 -> Some (l1@l2)
    | _ -> None

let diag_olf f = match diag f with
| None -> false
| Some l -> for_all
              (fun (x, y) -> reset_memo (); molf_fc (V (x, y)) (V (x, y)))
              l

let fprove_olf f =
  let sf = subform f in
  let svsf = svsubform f in
  let swsf = swsubform f in
  let llsf =
    FormSet.filter (fun x -> async x || x = f || FormSet.mem x swsf)
                   (snsubform f)
  in
  let init_fc = (* ax_v rule *)
    FormSet.fold (fun a -> tick (); BiFormSet.add (neg a, a))
      (atbisubform f) BiFormSet.empty
  in
  let init_rv = (* top_up rule *)
    if FormSet.mem T sf
    then begin 
      repeat_tick (FormSet.cardinal llsf);
      formset_prod_r T llsf
    end else BiFormSet.empty
  in
  let step_fc2rv_1 (c, a) =
    listbiset_union
      [
	(* D_2 rule *)
	if sync a && FormSet.mem a swsf
	then begin tick (); BiFormSet.singleton (c, a)
	end else BiFormSet.empty
      ;
	(* D_1 rule *)
	if sync a && (a = f || FormSet.mem a swsf) &&
          (async c || FormSet.mem c swsf)
	then begin tick (); BiFormSet.singleton (a, c)
	end else BiFormSet.empty
      ;
	(* cw_up rule *)
	if a = c && is_vee a && FormSet.mem a swsf
	then begin
	  repeat_tick (FormSet.cardinal llsf);
          formset_prod_r a llsf
	end else BiFormSet.empty
      ]
  in
  let step_rv2rv_2 (c1, a) (c2, b) = (* wedge_up rule *)
    if c1 = c2 && FormSet.mem (W (a, b)) sf
    then BiFormSet.singleton (c1, W (a, b))
    else BiFormSet.empty
  in
  let step_rv2fc_1 (c, a) = (* R_dn rule *)
    if async a && FormSet.mem a svsf
    then (tick (); BiFormSet.singleton (c, a))
    else BiFormSet.empty
  in
  let step_fc2fc_1 (c, a) = (* vee_i rules *)
    let veesf = FormSet.filter (is_vee_of a) sf in
    repeat_tick (FormSet.cardinal veesf);
    formset_prod_l c veesf
  in

  (* b_xx : pairs of sequents to be treated
     m_xx : singletons of sequents to be treated
     r_xx : reached sequents
     s_xx : newly created sequents under treatment *)

  let b_rv = ref (bisetset_prod init_rv init_rv) in
  let m_fc = ref init_fc in
  let m_rv = ref init_rv in
  let r_fc = ref init_fc in
  let r_rv = ref init_rv in
  try
  while not (BiBiFormSet.is_empty !b_rv && BiFormSet.is_empty !m_fc
                                        && BiFormSet.is_empty !m_rv) do
    let s_rv = ref BiFormSet.empty in
    let s_fc = ref BiFormSet.empty in
    while BiFormSet.is_empty !s_rv && not (BiBiFormSet.is_empty !b_rv) do
      let (p, q) = BiBiFormSet.min_elt !b_rv in
      b_rv := BiBiFormSet.remove_min_elt !b_rv;
      s_rv := BiFormSet.diff (step_rv2rv_2 p q) !r_rv
    done;
    if not (BiFormSet.is_empty !s_rv) then begin
      b_rv := listbibiformset_union
              [!b_rv;
               bisetset_prod !s_rv !r_rv;
               bisetset_prod !r_rv !s_rv;
               bisetset_prod !s_rv !s_rv];
      m_rv := BiFormSet.union !m_rv !s_rv;
      r_rv := BiFormSet.union !r_rv !s_rv;
      s_rv := BiFormSet.empty
    end;
    while BiFormSet.is_empty !s_rv && BiFormSet.is_empty !s_fc
       && not (BiFormSet.is_empty !m_fc) do
      let p = BiFormSet.min_elt !m_fc in
      m_fc := BiFormSet.remove_min_elt !m_fc;
      s_rv := BiFormSet.diff (step_fc2rv_1 p) !r_rv;
      s_fc := BiFormSet.diff (step_fc2fc_1 p) !r_fc;
      if BiFormSet.mem (f, f) !s_fc then raise ExitOK
    done;
    if not (BiFormSet.is_empty !s_rv) then begin
      b_rv := listbibiformset_union
              [!b_rv;
               bisetset_prod !s_rv !r_rv;
               bisetset_prod !r_rv !s_rv;
               bisetset_prod !s_rv !s_rv];
      m_rv := BiFormSet.union !m_rv !s_rv;
      r_rv := BiFormSet.union !r_rv !s_rv;
      s_rv := BiFormSet.empty
    end;
    if not (BiFormSet.is_empty !s_fc) then begin
      m_fc := BiFormSet.union !m_fc !s_fc;
      r_fc := BiFormSet.union !r_fc !s_fc;
      s_fc := BiFormSet.empty
    end;
    while BiFormSet.is_empty !s_fc && not (BiFormSet.is_empty !m_rv) do
      let p = BiFormSet.min_elt !m_rv in
      m_rv := BiFormSet.remove_min_elt !m_rv;
      s_fc := BiFormSet.diff (step_rv2fc_1 p) !r_fc;
      if BiFormSet.mem (f, f) !s_fc then raise ExitOK
    done;
    if not (BiFormSet.is_empty !s_fc) then begin
      m_fc := BiFormSet.union !m_fc !s_fc;
      r_fc := BiFormSet.union !r_fc !s_fc
    end
  done; false
  with ExitOK -> true

let diag_fprove_olf f = match diag f with
| None -> false
| Some l -> for_all (fun (x, y) -> fprove_olf (V (x, y))) l







(** Examples **)

(* Benchmark Definition *)

(* excluded middle *)
let ex1 = V (A 0, C 0)
(* reversed excluded middle *)
let ex1b = V (C 0, A 0)
(* contradiction principle [not provable] *)
let ex2 = W (A 0, C 0)
let ex3 = V (W (A 0, A 1), C 0)
let ex4 = V (ex3, C 1)
let ex5 = V ((W (V (A 1, C 1), A 0)), C 0)
(* E1 in McCune [not provable] *)
let exe1 = V (neg (V (W (A 0, C 1), C 0)),
	      V (W (A 0, C 1),
		 V (	      
		   W (C 0, W (V (A 0, C 1), V (A 0, A 1))),
		   W (C 0, neg (W (V (A 0, C 1), V (A 0, A 1))))
		 )))
(* E2 in McCune *)
let exe2 = V (A 0,
              V (
		W (C 0, W (V (A 0, C 1),V (A 0, A 1))),
		W (C 0, V (W (C 0, A 1),W (C 0, C 1)))
	      ))
(* E3 in McCune *)
let exe3 = V (neg (V (V (W (C 0, A 1), W (C 0, C 1)),
                         W (A 0, V (C 0, A 1)))),
              V (C 0,A 1))
(* example f_n in Section 4.1 of Egly-Tompits *)
let rec ex6 = function
| 0 -> V (A 0, C 0)
| n -> V (W (W (A (3*n), A (3*n-1)), W (A (3*n), A (3*n-2))),
          V (V (W (C (3*n), ex6 (n-1)), C (3*n-1)), C (3*n-2)))
(* example A_n in Section 4.2 of Egly-Tompits *)
let rec ex7_1 = function
| 0 -> T
| n -> W (ex7_1 (n-1), A (2*n))
(* example B_n in Section 4.2 of Egly-Tompits *)
let rec ex7_2 = function
| 0 -> B
| n -> V (ex7_2 (n-1), A (2*n+1))
(* example L_n in Section 4.2 of Egly-Tompits *)
let ex7_3 n = W (V (A 0, W (A 1, ex7_2 n)), ex7_1 n)
(* example R_n in Section 4.2 of Egly-Tompits *)
let ex7_4 n = V (W (A 1, V (A 0, ex7_1 n)), ex7_2 n)
(* coming from example L_n |- R_n in Section 4.2 of Egly-Tompits *)
let ex7_5 n = V (neg (ex7_3 n), ex7_4 n)

let _ = size_form ex1
let _ = size_form ex1b
let _ = size_form ex2
let _ = size_form ex3
let _ = size_form ex4
let _ = size_form ex5
let _ = size_form exe1
let _ = size_form exe2
let _ = size_form exe3
let _ = size_form (ex6 5)
let _ = size_form (ex6 10)
let _ = size_form (ex6 20)
let _ = size_form (ex7_5 5)
let _ = size_form (ex7_5 10)
let _ = size_form (ex7_5 20)
let _ = size_form (ex7_5 100)



(* Tests *)

let test_prove f a =
  init_tick ();
  let result = print_time f a in 
  print_string " / Rules: "; print_tick (); print_newline ();
  result

let all_test_prove a =
  let show_result s f =
    print_string s; print_string " = "; init_tick (); 
    let _ = print_time f a in 
    print_string " / Rules: "; print_tick (); print_newline ()
  in
  show_result "B: cf        " prove_cf;
  show_result "B: memo olf  " diag_olf;
  show_result "F: fprove    " fprove;
  show_result "F: fprove olf" diag_fprove_olf


let test_fun = diag_olf
(*  prove_cf *)
(*  diag_olf *)
(*  fprove *)
(*  diag_fprove_olf *)
let _ = test_prove test_fun ex1 = true
let _ = test_prove test_fun ex1b = true
let _ = test_prove test_fun ex2 = false
let _ = test_prove test_fun ex3 = false
let _ = test_prove test_fun ex4 = true
let _ = test_prove test_fun ex5 = true
let _ = test_prove test_fun exe1 = false
let _ = test_prove test_fun exe2 = true
let _ = test_prove test_fun exe3 = true
let _ = test_prove test_fun (ex6 5) = true
let _ = test_prove test_fun (ex6 10) = true
let _ = test_prove test_fun (ex6 20) = true
let _ = test_prove test_fun (ex7_5 5) = false
let _ = test_prove test_fun (ex7_5 10) = false
let _ = test_prove test_fun (ex7_5 20) = false
let _ = test_prove test_fun (ex7_5 100) = false


(*
let _ = all_test_prove ex1
let _ = all_test_prove ex1b
let _ = all_test_prove ex2
let _ = all_test_prove ex3
let _ = all_test_prove ex4
let _ = all_test_prove ex5
*)
let _ = all_test_prove exe1
let _ = all_test_prove exe2
let _ = all_test_prove exe3
let _ = all_test_prove (ex6 5)
let _ = all_test_prove (ex6 10)
let _ = all_test_prove (ex6 20)
let _ = all_test_prove (ex7_5 5)
let _ = all_test_prove (ex7_5 10)
(*
let _ = all_test_prove (ex7_5 20)
let _ = all_test_prove (ex7_5 100)
*)



(* Random Benchmark *)

let average l = fold_right (fun x s -> x + s) l 0 / (length l)

let average_fl l =
  fold_right (fun x s -> x +. s) l 0. /. float_of_int (length l)

(* random formula with at most v variables and size 2n *)
let rec frandom v = function
| 0 -> begin match Random.int 4 with
       | 0 -> B
       | 1 -> T
       | 2 -> A (Random.int v)
       | _ -> C (Random.int v)
       end
| n -> let k = Random.int n in
       begin match Random.int 2 with
       | 0 -> V (frandom v k, frandom v (n-k-1))
       | _ -> W (frandom v k, frandom v (n-k-1))
       end

let rec revenum = function
| 0 -> []
| n -> n :: (revenum (n - 1))

let rec nfrandom v s n = 
  map (fun _ -> frandom v s) (revenum n)

let testforms t ff =
  let test p f = 
     let result = init_tick (); p f in
     (result, val_tick ())
  in map (fun f -> test t f) ff

let testforms_time t ff =
  let test p f = 
     let result = init_tick (); time p f in
     (snd result, val_tick ())
  in map (fun f -> test t f) ff



(* Random tests *)
let forms = nfrandom 10 10 10
(*
let forms = nfrandom 10 10 1000
let forms = nfrandom 10 50 100
*)

(* test with time *)
let _ =
  let r0 = testforms_time prove_cf forms in
  let r1 = testforms_time diag_olf forms in
  let r2 = testforms_time fprove forms in
  let r3 = testforms_time diag_fprove_olf forms in
  [(average_fl (map fst r0), average (map snd r0));
   (average_fl (map fst r1), average (map snd r1));
   (average_fl (map fst r2), average (map snd r2));
   (average_fl (map fst r3), average (map snd r3))]


(* Random packs

let forms = nfrandom 10 10 1000
- : (float * int) list =
[(0.00264400000000000529, 1853); (0.00011200000000008004, 38);
 (0.0183720000000000723, 152); (0.00195199999999999822, 36)]

let forms = nfrandom 10 50 100
- : (float * int) list =
[(3.81211999999999973, 1047118); (0.000319999999996980469, 233);
 (5.06916000000000189, 2553); (0.524239999999999817, 566)]

*)






















==> anc/olf_long.v <==
(* Developed under The Coq Proof Assistant version 8.4pl4 *)
(*   with some unicode notations *)

(* https://coq.inria.fr/ *)

Require Import Relations.
Require Import Morphisms.
Require Import Omega.
Require Import Psatz.


(** Preliminaries **)


(* Exponential *)

(* function 2 ^ n *)
Fixpoint exp n : nat :=
match n with
| O => 1
| S n => exp n + exp n
end.

Lemma exp_pos :
  forall n, 0 < exp n
.
Proof.
induction n ; simpl ; omega.
Qed.

Lemma exp_mon :
  forall n m, n <= m -> exp n <= exp m
.
Proof.
intros n m H.
induction H ; simpl ; lia.
Qed.

Lemma mon_max :
  forall f n m, (forall x y, x <= y -> f x <= f y) ->
     max (f n) (f m) <= f (max n m)
.
Proof with try (simpl ; nia).
intros f m n Hmon.
assert (Hd := le_lt_dec n m).
destruct Hd.
- assert (Hf := Hmon _ _ l).
  assert (max m n = m) as Hmax...
  rewrite Hmax...
- assert (m <= n) as Ho...
  assert (Hf := Hmon _ _ Ho).
  assert (max m n = n) as Hmax...
  rewrite Hmax...
Qed.

(* If Computations *)

(* case reasoning for functions depending on leb *)
Ltac case_bool x y :=
  remember (leb x y) as bb eqn:HHeq ; destruct bb ; apply eq_sym in HHeq ;
  [ apply leb_complete in HHeq | apply leb_complete_conv in HHeq ]
.

(* Finite Functions *)

(* locally increasing functions are increasing *)
Lemma inc_fun :
 forall f l, (forall n, S n < l -> f n < f (S n)) ->
   forall m n, m < l -> n < m -> f n < f m
.
Proof with try eassumption ; try omega.
intros f l Hi m.
induction m ; intros n Hl Hn...
inversion Hn.
- apply Hi...
- assert (n < m) as Ho by omega.
  apply IHm in Ho...
  eapply lt_trans...
  apply Hi...
Qed.

(* increasing functions are injective *)
Lemma injective_inc_fun :
 forall f l, (forall m n, m < l -> n < m -> f n < f m) ->
   forall n m, n < l -> m < l -> f n = f m -> n = m
.
Proof with try omega.
intros f l Hi n m Hn Hm Hf.
destruct (lt_eq_lt_dec n m) as [[Hs | He] | Hs]... 
- apply (Hi m n Hm) in Hs...
- apply (Hi n m Hn) in Hs...
Qed.

(* injection from l to k implies l <= k *)
Lemma bound_inj_fun :
  forall l k, 
    (exists e, 
         ((forall n, n < l -> e n < k)
      /\ (forall n m, n < l -> m < l -> e n = e m -> n = m))) -> l <= k
.
Proof with try omega.
induction l.
- intros...
- intros k [e [Hb Hi]].
  assert (0 < k /\ l <= pred k)...
  split.
  {
    assert (e l < k)...
    apply Hb...
  }
  apply IHl.
  exists (fun x => if leb (e x) (e l) then e x else pred (e x)).
  split.
  + intros n Hl.
    case_bool (e n) (e l).
    * assert (e l < k).
      apply Hb...
      assert (e n = e l -> False)...
      intro He.
      apply Hi in He...
    * assert (e n < k)...
      apply Hb...
  + intros n m Hn Hm. 
    case_bool (e n) (e l) ; rename HHeq into HHeq' ; case_bool (e m) (e l)...
    * apply Hi...
    * intro H.
      assert (e n = e l -> False)...
      intro He.
      apply Hi in He...
    * intro H.
      assert (e m = e l -> False)...
      intro He.
      apply Hi in He...
    * intro He.
      apply Hi...
Qed.

(* Euclidean Division *)

(* 0 remainder in Euclidean division *)
Lemma uniq_euclid_0 :
forall c s a b, b < s -> a * s + b = c * s -> b = 0
.
Proof with try nia.
induction c ; intros...
destruct a...
apply (IHc s a b)...
Qed.

Lemma uniq_euclid_divid :
forall d c s a b, b < s -> d < s -> a * s + b = c * s + d -> b = d
.
Proof with try eassumption ; try nia.
induction d ; intros c s a b Hb Hs He.
- apply (uniq_euclid_0 c s a b)...
- destruct b.
  + assert (S d = 0)...
    apply (uniq_euclid_0 a s c)...
  + assert (b = d)...
    apply (IHd c s a b)...
Qed.

(* Product Order on nat *)

Definition lt_nat_nat v1 v2 : Prop :=
  (fst v1 < fst v2) \/ ((fst v1 = fst v2) /\ (snd v1 < snd v2))
.

(* Well_founded Product Order on nat *)
Lemma wf_nat_nat : well_founded lt_nat_nat.
Proof with assumption.
intros [n1 n2].
revert n2.
induction n1 using (well_founded_induction lt_wf) ;
  induction n2 using (well_founded_induction lt_wf).
constructor.
intros [n1' n2'] [Ho | Ho] ; simpl in Ho.
- apply H...
- destruct Ho as [L R] ; subst.
  apply H0...
Qed.

(* Axiom of Finite Choice *)
Lemma fchoice_finite : forall l, forall R : nat -> nat -> Prop,
  (forall x, x < l -> exists y, R x y) ->
    (exists f, forall x, x < l -> R x (f x)).
Proof with try omega.
induction l ; intros R He.
- exists (fun _ => 0).
  intros...
- destruct (IHl R) as [g Hg].
  + intros x Hl.
    apply He...
  + assert (l < S l) as Hl...
    apply He in Hl.
    destruct Hl as [y Hy].
    exists (fun x => if leb (S x) l then g x else y).
    intros x Hl.
    case_bool (S x) l.
    * apply Hg...
    * assert (x = l)...
      subst.
      assumption.
Qed.

(* Pre-Orders and Lattices Hierarchy *)

Class PreLattice {T} (leq : relation T) := {
  isorder :> PreOrder leq;
  sup : T -> T -> T;
  inf : T -> T -> T;
  te : T;
  be : T;
  sup_geq1 : forall x y, leq x (sup x y);
  sup_geq2 : forall x y, leq y (sup x y);
  sup_leq : forall x y z, leq x z -> leq y z -> leq (sup x y) z;
  inf_leq1 : forall x y, leq (inf x y) x;
  inf_leq2 : forall x y, leq (inf x y) y;
  inf_geq : forall x y z, leq z x -> leq z y -> leq z (inf x y);
  te_geq : forall x, leq x te;
  be_leq : forall x, leq be x
}.

Class PreInvolLattice {T} (leq : relation T) := {
  islattice :> PreLattice leq;
  perp : T -> T;
  invol_leq : forall x, leq (perp (perp x)) x;
  invol_geq : forall x, leq x (perp (perp x));
  contrap : forall x y, leq (perp y) (perp x) <-> leq x y
}.

(* Definition 1.1 *)
Class PreOrthoLattice {T} (leq : relation T) := {
  isinvollattice :> PreInvolLattice leq;
  compl : forall x, leq te (sup x (perp x))
}.

(* Example 1.2 *)
Inductive Hex : Set :=
| tt : Hex
| xx : Hex
| nx : Hex
| yy : Hex
| ny : Hex
| bb : Hex
.

Definition hleq i j :=
  match i,j with
  | bb,_ => True
  | _,tt => True
  | xx,xx => True
  | yy,yy => True
  | nx,nx => True
  | ny,ny => True
  | ny,xx => True
  | nx,yy => True
  | _,_ => False
  end.

Example hexagon_ord : PreOrder hleq.
Proof.
split.
- intro i ; destruct i ; unfold hleq ; apply I.
- intros i j k h1 h2.
  destruct i ; destruct j ; destruct k ;
    unfold hleq in h1 ; unfold hleq in h2 ; unfold hleq ;
    try (now apply I) ;
    try (now inversion h1) ;
    try (now inversion h2).
Defined.

Definition hsup i j :=
  match i,j with
  | bb,k => k
  | k,bb => k
  | xx,xx => xx
  | yy,yy => yy
  | nx,nx => nx
  | ny,ny => ny
  | ny,xx => xx
  | xx,ny => xx
  | nx,yy => yy
  | yy,nx => yy
  | _,_ => tt
  end.

Definition hinf i j :=
  match i,j with
  | tt,k => k
  | k,tt => k
  | xx,xx => xx
  | yy,yy => yy
  | nx,nx => nx
  | ny,ny => ny
  | ny,xx => ny
  | xx,ny => ny
  | nx,yy => nx
  | yy,nx => nx
  | _,_ => bb
  end.

Example hexagon_lat : PreLattice hleq.
Proof.
split with hsup hinf tt bb.
- apply hexagon_ord.
- intros i j.
  destruct i ; destruct j ;
    unfold hsup ; simpl ; unfold hleq ; apply I.
- intros i j.
  destruct i ; destruct j ;
    unfold hsup ; simpl ; unfold hleq ; apply I.
- intros i j k h1 h2.
  destruct i ; destruct j ; destruct k ;
    unfold hsup ; simpl ; unfold hleq ; simpl ;
    simpl in h1 ; unfold hleq in h1 ; simpl in h1 ;
    simpl in h2 ; unfold hleq in h2 ; simpl in h2 ;
    try (now apply I) ;
    try (now inversion h1) ;
    try (now inversion h2).
- intros i j.
  destruct i ; destruct j ;
    unfold hsup ; simpl ; unfold hleq ; apply I.
- intros i j.
  destruct i ; destruct j ;
    unfold hsup ; simpl ; unfold hleq ; apply I.
- intros i j k h1 h2.
  destruct i ; destruct j ; destruct k ;
    unfold hsup ; simpl ; unfold hleq ; simpl ;
    simpl in h1 ; unfold hleq in h1 ; simpl in h1 ;
    simpl in h2 ; unfold hleq in h2 ; simpl in h2 ;
    try (now apply I) ;
    try (now inversion h1) ;
    try (now inversion h2).
- intro i.
  destruct i ; simpl ; unfold hleq ; apply I.
- intro i.
  destruct i ; simpl ; unfold hleq ; apply I.
Defined.

Definition hperp i :=
match i with
| bb => tt
| tt => bb
| xx => nx
| nx => xx
| yy => ny
| ny => yy
end.

Example hexagon_il : PreInvolLattice hleq.
Proof.
split with hperp.
- apply hexagon_lat.
- intro i.
  destruct i ; simpl ; unfold hleq ; unfold hperp ; apply I.
- intro i.
  destruct i ; simpl ; unfold hleq ; unfold hperp ; apply I.
- intros i j.
  split ; intro h.
  + destruct i ; destruct j ;
      simpl in h ; unfold hleq in h ;
      simpl ; unfold hleq ; unfold hperp ; simpl ;
      try (now apply I) ;
      try (now inversion h).
  + destruct i ; destruct j ;
      simpl in h ; unfold hleq in h ;
      simpl ; unfold hleq ; unfold hperp ; simpl ;
      try (now apply I) ;
      try (now inversion h).
Defined.

Example hexagon_ol : PreOrthoLattice hleq.
Proof.
split with hexagon_il.
intro i.
destruct i ; simpl ; unfold hleq ; unfold hperp ; apply I.
Defined.

(* Example 1.3 *)
Example example_1_3 {T leq} {OL : PreOrthoLattice (T:=T) leq} :
  forall x y, leq te (sup (sup (inf x y) (perp x)) (perp y))
.
Proof.
intros x y.
eapply PreOrder_Transitive.
- eapply PreOrder_Transitive.
  + apply compl.
  + apply sup_leq.
    * apply sup_geq1.
    * { (* 1 *)
      eapply PreOrder_Transitive.
      - eapply PreOrder_Transitive.
        + { 
          apply contrap.
          apply inf_geq.
          - eapply PreOrder_Transitive.
            + apply contrap.
              apply sup_geq1.
            + apply invol_leq.
          - eapply PreOrder_Transitive.
            + apply contrap.
              apply sup_geq2.
            + apply invol_leq.
          }
        + apply invol_leq.
      - apply sup_geq2.
      }
- { (* 3 *)
  apply sup_leq.
  - eapply PreOrder_Transitive.
    + apply sup_geq1.
    + apply sup_geq1.
  - (* 2 *)
    apply sup_leq.
    + eapply PreOrder_Transitive.
      * apply sup_geq2.
      * apply sup_geq1.
    + apply sup_geq2.
  }
Qed.


(** Formulas **)

Parameter Atom : Set.

Inductive formula : Set :=
| var   : Atom -> formula
| covar : Atom -> formula
| top   : formula
| bot   : formula
| wedge : formula -> formula -> formula
| vee   : formula -> formula -> formula
.

Notation "'ν' A" := (var A) (at level 12).
Notation "'κ' A" := (covar A) (at level 12).
Notation "⊤" := (top) (at level 10).
Notation "⊥" := (bot) (at level 10).
Notation "A ∧ B" := (wedge A B) (at level 16, left associativity).
Notation "A ∨ B" := (vee A B) (at level 17, left associativity).

Fixpoint dual A :=
match A with
| var x     => covar x
| covar x   => var x
| top       => bot
| bot       => top
| wedge A B => vee (dual A) (dual B)
| vee A B   => wedge (dual A) (dual B)
end.

Notation "¬ A" := (dual A) (at level 10).

Lemma bidual :
  forall A, dual (dual A) = A
.
Proof.
induction A ; simpl ;
  try rewrite IHA1 ; try rewrite IHA2 ; reflexivity.
Qed.

Lemma codual :
  forall A B, dual A = B <-> A = dual B
.
Proof.
intros A B ; split ; intro H.
- rewrite <- bidual at 1.
  rewrite H.
  reflexivity.
- rewrite <- bidual.
  rewrite H.
  reflexivity.
Qed.

Fixpoint fsize A :=
match A with
| var x     => 1
| covar x   => 1
| top       => 1
| bot       => 1
| wedge A B => S (fsize A + fsize B)
| vee A B   => S (fsize A + fsize B)
end.

Notation "⎹   A ⎸" := (fsize A).

Lemma fsize_pos :
  forall A, 0 < fsize A
.
Proof.
induction A ; simpl ; omega.
Qed.

Lemma fsize_dual :
  forall A, fsize (dual A) = fsize A
.
Proof.
induction A ; simpl ;
  try rewrite IHA1 ; try rewrite IHA2 ; reflexivity.
Qed.

Inductive is_var : formula -> Prop :=
| is_var_var : forall x, is_var (var x)
.

Inductive is_covar : formula -> Prop :=
| is_covar_covar : forall x, is_covar (covar x)
.

Lemma is_var_dual :
  forall A, is_var (dual A) <-> is_covar A
.
Proof.
intro A.
split ; intro H ; inversion H as [x H'].
- apply codual in H'.
  subst ; simpl ; constructor.
- constructor.
Qed.

Lemma is_covar_dual :
  forall A, is_covar (dual A) <-> is_var A
.
Proof.
intro A.
split ; intro H ; inversion H as [x H'].
- apply codual in H'.
  subst ; simpl ; constructor.
- constructor.
Qed.

Inductive is_vee : formula -> Prop :=
| is_vee_vee : forall A B, is_vee (vee A B)
.

Lemma is_vee_is_vee :
  forall A, is_vee A <-> exists B C, A = vee B C
.
Proof.
intro A.
split ; intro H.
- inversion H.
  eexists ; eexists.
  reflexivity.
- destruct H as [B [C Heq]].
  subst.
  constructor.
Qed.

Inductive sync : formula -> Prop :=
| var_sync : forall x, sync (var x)
| bot_sync : sync bot
| vee_sync : forall A B, sync (vee A B)
.

Inductive async : formula -> Prop :=
| covar_async : forall x, async (covar x)
| top_async : async top
| wedge_async : forall A B, async (wedge A B)
.

Lemma sync_or_async :
  forall A, {sync A} + {async A}
.
Proof.
induction A ;
  try (now left ; constructor) ;
  try (now right ; constructor).
Qed.

Lemma async_dual :
  forall A, async (dual A) <-> sync A
.
Proof.
intro A ; split ; induction A ; intro Hs ; simpl ;
  try now inversion Hs ;
  constructor.
Qed. 

Lemma sync_dual :
  forall A, sync (dual A) <-> async A
.
Proof.
intro A ; split ; induction A ; intro Hs ; simpl ;
  try now inversion Hs ;
  constructor.
Qed.

(* automatic solving of properties about sync and async *)
Ltac auto_sync_async :=
  match goal with
  | |- sync (var _) => apply var_sync
  | |- sync bot => apply bot_sync
  | |- sync (vee _ _) => apply vee_sync
  | |- async (covar _) => apply covar_async
  | |- async top => apply top_async
  | |- async (wedge _ _) => apply wedge_async
  | |- sync (dual _) => progress simpl ; auto_sync_async
  | |- async (dual _) => progress simpl ; auto_sync_async
  | |- sync (dual _) => apply sync_dual ; auto_sync_async
  | |- async (dual _) => apply async_dual ; auto_sync_async
  | |- is_var (var _) => apply is_var_var
  | |- is_covar (covar _) => apply is_covar_covar
  | |- is_var (dual _) => apply is_var_dual ; auto_sync_async
  | |- is_covar (dual _) => apply is_covar_dual ; auto_sync_async
  | |- _ \/ _ => try (left ; auto_sync_async) ;
                 try (right ; auto_sync_async)
  | |- _ /\ _ => try (split ; auto_sync_async)
  | _ => now assumption
  end.


(** System OL **)

(* Definition of OL *)
(* pax, pctr and pwk are parameters for variants of the system *)
(* pax  specifies formulas for which axiom is allowed *)
(* pctr specifies formulas for which contraction is allowed *)
(* pwk specifies formulas for which weakening is allowed *)
Inductive ol {pax pctr pwk : formula -> Prop} : formula -> formula -> Prop :=
| ax_ol : forall A, pax A -> ol (dual A) A
| top_ol : forall C, ol top C
| wedge_ol : forall A B C,
               ol A C -> ol B C -> ol (wedge A B) C
| vee_l_ol : forall A B C, ol A C -> ol (vee A B) C
| vee_r_ol : forall A B C, ol A C -> ol (vee B A) C
| cw_ol : forall A B, pctr A -> pwk B -> ol A A -> ol A B
| ex_ol : forall A B, ol A B -> ol B A
.

Lemma not_var_var_ol :
  forall x y pax pctr pwk, ~ @ol pax pctr pwk (var x) (var y)
.
Proof.
intros x y pax pctr pwk pi.
remember (var x) as A.
remember (var y) as B.
revert x y HeqA HeqB ; induction pi ; intros x y HeqA HeqB ; subst ;
  try (now inversion HeqA) ;
  try (now eapply IHpi ; reflexivity).
Qed.

Lemma not_covar_covar_ol :
  forall x y pax pctr pwk, ~ @ol pax pctr pwk (covar x) (covar y)
.
Proof.
intros x y pax pctr pwk pi.
remember (covar x) as A.
remember (covar y) as B.
revert x y HeqA HeqB ; induction pi ; intros x y HeqA HeqB ; subst ;
  try (now inversion HeqA) ;
  try (now eapply IHpi ; reflexivity).
Qed.

Lemma not_bot_bot_ol :
  forall pax pctr pwk, ~ @ol pax pctr pwk bot bot
.
Proof.
intros pax pctr pwk pi.
remember bot as A in pi.
rewrite HeqA in pi at 2.
remember bot as B in pi.
revert HeqA HeqB ; induction pi ; intros HeqA HeqB ; subst ;
  try (now inversion HeqA) ;
  try (now apply IHpi ; reflexivity).
Qed.

(* Lemma 2.4 *)
Lemma revert_wedge_ol :
  forall A B C (pax pctr pwk : formula -> Prop),
    (forall D E,
      pax (vee (dual D) (dual E)) \/ pax (wedge D E) -> pax D /\ pax E) ->
    (forall D E, pctr (wedge D E) -> pctr D /\ pctr E) -> 
    (forall D E, pwk (wedge D E) -> pwk D /\ pwk E) -> 
        @ol pax pctr pwk (wedge A B) C ->
          @ol pax pctr pwk A C /\ @ol pax pctr pwk B C
.
Proof with try reflexivity ; try assumption.
assert (
  forall A B (pax pctr pwk : formula -> Prop), 
    (forall D E,
      pax (vee (dual D) (dual E)) \/ pax (wedge D E) -> pax D /\ pax E) ->
    (forall D E, pctr (wedge D E) -> pctr D /\ pctr E) -> 
    (forall D E, pwk (wedge D E) -> pwk D /\ pwk E) -> 
    @ol pax pctr pwk A B ->
       (forall A1 A2, A = wedge A1 A2 ->
          @ol pax pctr pwk A1 B /\ @ol pax pctr pwk A2 B)
    /\ (forall B1 B2, B = wedge B1 B2 ->
          @ol pax pctr pwk A B1 /\ @ol pax pctr pwk A B2)
    /\ (forall A1 A2, A = B -> A = wedge A1 A2 ->
          @ol pax pctr pwk A1 A1 /\ @ol pax pctr pwk A2 A2)
) as Hgen.
{
intros A B pax pctr pwk Hpax Hpctr Hpwk HI.
induction HI ; (split ; [ | split]).
- intros A1 A2 HA.
  apply codual in HA.
  subst ; simpl.
  split.
  + apply ex_ol.
    apply vee_l_ol.
    apply ax_ol.
    destruct (Hpax A1 A2) as [Hpaxl _]...
    left...
  + apply ex_ol.
    apply vee_r_ol.
    apply ax_ol.
    destruct (Hpax A1 A2) as [_ Hpaxr]...
    left...
- intros B1 B2 HA.
  subst ; simpl.
  split.
  + apply vee_l_ol.
    apply ax_ol.
    destruct (Hpax B1 B2) as [Hpaxl _]...
    right...
  + apply vee_r_ol.
    apply ax_ol.
    destruct (Hpax B1 B2) as [_ Hpaxr]...
    right...
- intros A1 A2 Hn HA.
  apply codual in HA.
  rewrite HA in Hn.
  simpl in Hn.
  discriminate Hn.
- intros A1 A2 Hn.
  discriminate Hn.
- intros B1 B2 HC.
  split ; apply top_ol.
- intros A1 A2 HC Hn.
  discriminate Hn.
- intros A1 A2 Hw.
  inversion Hw.
  subst.
  split...
- intros B1 B2 HC.
  destruct IHHI1 as [_ [IH1 _]].
  destruct IHHI2 as [_ [IH2 _]].
  split ; apply wedge_ol.
  + apply (IH1 B1 B2)...
  + apply (IH2 B1 B2)...
  + apply (IH1 B1 B2)...
  + apply (IH2 B1 B2)...
- intros A1 A2 HC Hw.
  inversion Hw.
  subst.
  split.
  + destruct IHHI1 as [_ [IH1 _]].
    apply (IH1 A1 A2)...
  + destruct IHHI2 as [_ [IH2 _]].
    apply (IH2 A1 A2)...
- intros A1 A2 Hn.
  discriminate Hn.
- intros B1 B2 HC.
  destruct IHHI as [_ [IH _]].
  split ; apply vee_l_ol ; apply (IH B1 B2)...
- intros A1 A2 HC Hn.
  discriminate Hn.
- intros A1 A2 Hn.
  discriminate Hn.
- intros B1 B2 HC.
  destruct IHHI as [_ [IH _]].
  split ; apply vee_r_ol ; apply (IH B1 B2)...
- intros A1 A2 HC Hn.
  discriminate Hn.
- intros A1 A2 HA.
  destruct IHHI as [_ [_ IH]].
  split ; apply cw_ol ;
    try (now constructor) ;
    try (apply (IH A1 A2)) ;
    try (apply (Hpctr A1 A2) ; subst)...
- intros B1 B2 HB.
  split ; apply cw_ol ;
    try (now constructor) ;
    try (apply (Hpwk B1 B2) ; subst)...
- intros A1 A2 HB HA.
  destruct IHHI as [_ [_ IH]].
  apply IH...
- intros A1 A2 HB.
  destruct IHHI as [_ [IH _]].
  split ; apply ex_ol ; apply (IH A1 A2)...
- intros B1 B2 HA.
  destruct IHHI as [IH _].
  split ; apply ex_ol ; apply (IH B1 B2)...
- intros A1 A2 HA HB.
  destruct IHHI as [_ [_ IH]].
  split ; apply (IH A1 A2) ; subst...
}
intros A B C pax pctr pwk Hpax Hpctr Hpwk Hw.
apply Hgen in Hw...
destruct Hw as [Hw _].
apply Hw...
Qed.

(* Basic OL system *)
Notation "⊦  A , B" :=
  (@ol (fun _ => True) (fun _ => True) (fun _ => True) A B) (at level 50).
(* OL with atomic axioms *)
Notation "α⊦  A , B" :=
  (@ol is_var (fun _ => True) (fun _ => True) A B) (at level 50).
(* OL with atomic axioms and cw duplication restricted to vee-formulas *)
Notation "τ⊦  A , B" :=
  (@ol is_var is_vee (fun _ => True) A B) (at level 50).
(* OL with atomic axioms,
     cw duplication on vee-subformulas and reversed weakening *)
Notation "σ⊦  A , B" :=
  (@ol is_var is_vee (fun A => sync A \/ is_covar A) A B) (at level 50).

Lemma revert_wedge_ol_basic :
  forall A B C, ⊦  A ∧ B, C -> ⊦  A, C /\ ⊦  B, C
.
Proof.
intros A B C Hw.
apply revert_wedge_ol ;
  try (now intros ; split ; apply I).
assumption.
Qed.

Lemma ax_var_ol :
  forall x, ⊦ κ x, ν x
.
Proof.
intro x.
change (covar x) with (dual (var x)).
apply ax_ol.
apply I.
Qed.

(* Example 2.2 *)
Example example_1_3_ol :
  forall x y, ⊦  bot, vee (vee (wedge (var x) (var y)) (covar x)) (covar y)
.
Proof.
intros x y.
apply ex_ol.
apply cw_ol ; try now apply I.
apply vee_l_ol.
apply vee_l_ol.
apply wedge_ol ; apply ex_ol.
- apply vee_l_ol.
  apply vee_r_ol.
  apply ax_var_ol.
- apply vee_r_ol.
  apply ax_var_ol.
Qed.

(* Proposition 2.3 *)
Proposition ax_exp_ol :
  forall A, α⊦  (dual A), A
.
Proof with try assumption ; try (apply ex_ol ; assumption).
induction A ;
  try (now simpl ; constructor) ;
  try (now apply ex_ol ; constructor).
- apply ax_ol.
  apply is_var_var.
- rewrite <- bidual.
  apply ex_ol.
  apply ax_ol.
  apply is_var_var.
- apply ex_ol.
  apply wedge_ol ; apply ex_ol.
  + apply vee_l_ol...
  + apply vee_r_ol...
- apply wedge_ol ; apply ex_ol.
  + apply vee_l_ol...
  + apply vee_r_ol...
Qed.

Lemma atomic_ol :
  forall A B, ⊦  A, B <-> α⊦  A, B
.
Proof with try assumption.
intros A B.
split ; intro H ; induction H ; try now constructor ; assumption.
+ apply ax_exp_ol.
+ apply vee_r_ol...
+ apply ex_ol...
+ apply ax_ol.
  apply I.
+ apply vee_r_ol...
+ apply ex_ol...
Qed.

(* Lemma 2.5, Part 1 *)
Lemma vee_ctr_ol :
  forall A B, τ⊦  A, A -> τ⊦  A, B
.
Proof.
induction A ; intros B H.
- apply not_var_var_ol in H.
  contradiction H.
- apply not_covar_covar_ol in H.
  contradiction H.
- apply top_ol.
- apply not_bot_bot_ol in H.
  contradiction H.
- apply revert_wedge_ol in H.
  + destruct H as [H1 H2].
    { apply wedge_ol.
      - apply IHA1.
        apply ex_ol in H1.
        apply revert_wedge_ol in H1.
        + apply H1.
        + intros D E Hv.
          destruct Hv as [Hv | Hv] ; inversion Hv.
        + intros D E Hw ; inversion Hw.
        + intros ; split ; apply I.
      - apply IHA2.
        apply ex_ol in H2.
        apply revert_wedge_ol in H2.
        + apply H2.
        + intros D E Hv.
          destruct Hv as [Hv | Hv] ; inversion Hv.
        + intros D E Hw ; inversion Hw.
        + intros ; split ; apply I.
    }
  + intros D E Hv.
    destruct Hv as [Hv | Hv] ; inversion Hv.
  + intros D E Hw ; inversion Hw.
  + intros ; split ; apply I.
- apply cw_ol ; try now constructor.
  assumption.
Qed.

Lemma vee_ol :
  forall A B, α⊦  A, B <-> τ⊦  A, B
.
Proof with try assumption.
intros A B.
split ; intro H ;
  induction H ; try now constructor...
- apply vee_r_ol...
- apply vee_ctr_ol...
- apply ex_ol...
- apply vee_r_ol...
- apply ex_ol...
Qed.

(* Lemma 2.5, Part 2 *)
Lemma sync_wk_ol :
  forall B A, σ⊦  A, A -> is_vee A -> σ⊦  A, B
.
Proof with try assumption.
induction B ; intros A H Hv ;
  try now (apply cw_ol ; try assumption ;
                         try (left ; constructor) ;
                         try (right ; constructor)).
- apply ex_ol.
  apply top_ol.
- apply ex_ol.
  apply wedge_ol ; apply ex_ol.
  + apply IHB1...
  + apply IHB2...
Qed.

Lemma revert_ol :
  forall A B, τ⊦  A, B <-> σ⊦  A, B
.
Proof with try assumption.
intros A B.
split ; intro H ;
  induction H ; try now constructor...
- apply vee_r_ol...
- apply sync_wk_ol...
- apply ex_ol...
- apply vee_r_ol...
- apply ex_ol...
Qed.


(** First Focused System OLf0 **)

Inductive seq_4 : Set :=
| ll4
| fc4
| rv4
| rr4
.

Inductive olf0 : seq_4 -> formula -> formula -> nat -> Prop :=
 (* nat is proof size *)
| ax_fc_olf0 : forall x, olf0 fc4 (covar x) (var x) 1
| vee_l_fc_olf0 : forall C A B l1,
                   olf0 fc4 C A l1 -> olf0 fc4 C (vee A B) (S l1)
| vee_r_fc_olf0 : forall C A B l1,
                   olf0 fc4 C A l1 -> olf0 fc4 C (vee B A) (S l1)
| top_rv_olf0 : forall C, (sync C \/ is_covar C) ->
                  olf0 rv4 C top 1
| top_rr_olf0 : forall C, olf0 rr4 top C 1
| wedge_rv_olf0 : forall C A B l1 l2,
                    olf0 rv4 C A l1 -> olf0 rv4 C B l2 ->
                      olf0 rv4 C (wedge A B) (S (l1+l2))
| wedge_rr_olf0 : forall C A B l1 l2,
                    olf0 rr4 A C l1 -> olf0 rr4 B C l2 ->
                      olf0 rr4 (wedge A B) C (S (l1+l2))
| unfoc_fc_olf0 : forall C A l1, async A ->
                    olf0 rv4 C A l1 -> olf0 fc4 C A (S l1)
| unrev_rv_olf0 : forall C A l1,
                    olf0 ll4 C A l1 -> olf0 rv4 C A (S l1)
| unrev_rr_olf0 : forall C A l1,
                    olf0 rv4 A C l1 -> olf0 rr4 A C (S l1)
| foc_l_ll_olf0 : forall A C l1, sync A ->
                    olf0 fc4 C A l1 -> olf0 ll4 A C (S l1)
| foc_r_ll_olf0 : forall A C l1, sync A ->
                    olf0 fc4 C A l1 -> olf0 ll4 C A (S l1)
| cw_l_ll_olf0 : forall A C l1, (sync C \/ is_covar C) ->
                    olf0 ll4 A A l1 -> olf0 ll4 A C (S l1)
| cw_r_ll_olf0 : forall A C l1, (sync C \/ is_covar C) ->
                    olf0 ll4 A A l1 -> olf0 ll4 C A (S l1)
.

Notation "l ⊦° A , B ⇑" := (olf0 ll4 A B l) (at level 50).
Notation "l ⊦° A ⇓ B" := (olf0 fc4 A B l) (at level 50).
Notation "l ⊦° A ⇑ B" := (olf0 rv4 A B l) (at level 50).
Notation "l ⊦° ⇑  A , B" := (olf0 rr4 A B l) (at level 50).

(* Lemma 3.1 *)
Lemma left_is_sync_or_covar_olf0 :
  forall t C A l, olf0 t C A l ->
       (t = rv4 -> (sync C \/ is_covar C))
    /\ (t = fc4 -> (sync C \/ is_covar C))
    /\ (t = ll4 -> (sync C \/ is_covar C) /\ (sync A \/ is_covar A))
.
Proof with try reflexivity ; try assumption ; try auto_sync_async.
intros t C A l pi.
induction pi ; (split ; [ | split]) ; intro eq ; inversion eq ;
  try (apply IHpi in eq ; auto_sync_async)...
- apply IHpi1 in eq...
- destruct IHpi as [IH _].
  apply IH...
- destruct IHpi as [_ [_ IH]].
  apply IH...
- destruct IHpi as [_ [IH _]].
  apply IH...
- destruct IHpi as [_ [IH _]].
  apply IH...
- apply eq.
- apply eq.
Qed.

Lemma left_is_sync_or_covar_fc_olf0 :
  forall C A l, olf0 fc4 C A l -> sync C \/ is_covar C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_olf0 in pi.
destruct pi as [_ [pi _]].
apply pi.
reflexivity.
Qed.

Lemma left_is_async_or_var_fc_olf0 :
  forall C A l, olf0 fc4 (dual C) A l -> async C \/ is_var C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_fc_olf0 in pi.
rewrite sync_dual in pi.
rewrite is_covar_dual in pi.
assumption.
Qed.

Lemma left_is_sync_or_covar_rv_olf0 :
  forall C A l, olf0 rv4 C A l -> sync C \/ is_covar C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_olf0 in pi.
destruct pi as [pi _].
apply pi.
reflexivity.
Qed.

Lemma left_is_async_or_var_rv_olf0 :
  forall C A l, olf0 rv4 (dual C) A l -> async C \/ is_var C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_rv_olf0 in pi.
rewrite sync_dual in pi.
rewrite is_covar_dual in pi.
assumption.
Qed.

Lemma left_is_sync_or_covar_ll_olf0 :
  forall C A l, olf0 ll4 A C l -> sync C \/ is_covar C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_olf0 in pi.
destruct pi as [_ [_ pi]].
apply pi.
reflexivity.
Qed.

Lemma left_is_async_or_var_ll_olf0 :
  forall C A l, olf0 ll4 A (dual C) l -> async C \/ is_var C
.
Proof.
intros C A l pi.
apply left_is_sync_or_covar_ll_olf0 in pi.
rewrite sync_dual in pi.
rewrite is_covar_dual in pi.
assumption.
Qed.

(* Example 3.2 *)
Example example_uniq_olf0 :
  forall x A B C D, exists l,
    l ⊦° ⇑ vee (vee (var x) A) B, wedge (vee C (vee D (covar x))) top
.
Proof with try auto_sync_async.
intros x A B C D.
eexists.
apply unrev_rr_olf0.
apply wedge_rv_olf0.
- apply unrev_rv_olf0.
  apply foc_r_ll_olf0...
  apply vee_r_fc_olf0.
  apply vee_r_fc_olf0.
  apply unfoc_fc_olf0...
  apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply vee_l_fc_olf0.
  apply vee_l_fc_olf0.
  apply ax_fc_olf0.
- apply top_rv_olf0...
Qed.

(* Example 3.3 *)
Example example_1_3_olf0 :
  forall x y, exists l, l ⊦° ⇑ ⊥, ((ν x ∧ ν y) ∨ κ x) ∨ κ y
.
Proof with try auto_sync_async.
intros x y.
eexists.
apply unrev_rr_olf0.
apply unrev_rv_olf0.
apply cw_r_ll_olf0...
apply foc_r_ll_olf0...
apply vee_l_fc_olf0.
apply vee_l_fc_olf0.
apply unfoc_fc_olf0...
apply wedge_rv_olf0.
- apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply vee_l_fc_olf0.
  apply vee_r_fc_olf0.
  apply unfoc_fc_olf0...
  apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply ax_fc_olf0.
- apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply vee_r_fc_olf0.
  apply unfoc_fc_olf0...
  apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply ax_fc_olf0.
Qed.

(* Proposition 3.4 *)
Proposition olf0_to_ol :
  forall t A B l, olf0 t A B l -> ⊦  A, B
.
Proof with try assumption ; try (apply ex_ol ; assumption) ;
           try now constructor.
intros t A B l pi.
induction pi ;
  try (now constructor ; assumption) ;
  try (now apply ex_ol ; constructor ; assumption) ;
  try (now apply ex_ol ; constructor ; apply ex_ol ; assumption)...
- apply ax_var_ol.
- apply ex_ol.
  apply vee_r_ol...
- apply ex_ol.
  apply cw_ol...
Qed.

(* Lemma 3.5, Fact 1 *)
Lemma not_var_var_ll_olf0 :
  forall x y l, ~ olf0 ll4 (var x) (var y) l
.
Proof.
intros x y l pi.
remember (var x) as A.
remember (var y) as B.
revert x y HeqA HeqB ; induction pi ; intros x0 y0 HeqA HeqB ; subst ;
  try (now try inversion HeqA ; inversion HeqB) ;
  try (now eapply IHpi ; reflexivity).
Qed.

(* Lemma 3.5, Fact 2 *)
Lemma not_covar_covar_ll_olf0 :
  forall x y l, ~ olf0 ll4 (covar x) (covar y) l
.
Proof.
intros x y l pi.
remember (covar x) as A.
remember (covar y) as B.
revert x y HeqA HeqB ; induction pi ; intros x0 y0 HeqA HeqB ; subst ;
  try (now try inversion HeqA ; inversion HeqB) ;
  try (now eapply IHpi ; reflexivity).
Qed.

(* Lemma 3.5, Fact 3 *)
Lemma not_bot_bot_ll_olf0 :
  forall l, ~ olf0 ll4 bot bot l
.
Proof.
intros l pi.
remember bot as A in pi.
rewrite HeqA in pi at 2.
remember bot as B in pi.
revert HeqA HeqB ; induction pi ; intros HeqA HeqB ; subst ;
  try (now try inversion HeqA ; inversion HeqB) ;
  try (now eapply IHpi ; reflexivity).
Qed.

(* Lemma 3.5, Fact 4 *)
Lemma ex_ll_olf0 :
  forall C A l, olf0 ll4 C A l -> olf0 ll4 A C l
.
Proof with try assumption.
intros C A l pi.
remember ll4 as sk.
revert Heqsk ; induction pi ; intros Heqsk ; subst ;
  try now inversion Heqsk.
- apply foc_r_ll_olf0...
- apply foc_l_ll_olf0...
- apply cw_r_ll_olf0...
- apply cw_l_ll_olf0...
Qed.

(* Lemma 3.5, Fact 5 *)
Lemma foc_biform_olf0 :
  forall A l, olf0 ll4 A A l -> sync A /\ exists l', olf0 fc4 A A l' /\ l' < l
.
Proof with try assumption.
intros A l pi.
split.
- assert (pi' := pi).
  apply left_is_sync_or_covar_ll_olf0 in pi.
  destruct pi...
  exfalso.
  inversion H ; subst.
  apply not_covar_covar_ll_olf0 in pi'...
- remember A as B in pi.
  rewrite HeqB in pi at 1.
  remember ll4 as sk.
  revert HeqB Heqsk ; induction pi ; intros HeqB Heqsk ; subst ;
    try (now inversion Heqsk) ;
    try (now eexists ; split ; [ eassumption | omega ]) ;
    try (now apply IHpi in Heqsk ; [ instantiate | reflexivity ] ;
             destruct IHpi as [l' [Heq IH]] ;
             eexists ; split ; try eassumption ; try omega).
Qed.


Lemma uniq_olf0_1 :
  forall x y z l, ~ l ⊦° vee (vee (var x) (var y)) (var z),
                         vee (vee (var x) (var y)) (var z) ⇑
.
Proof.
intros x y z l pi.
remember (vee (vee (var x) (var y)) (var z)) as A.
remember A as B.
rewrite HeqB in pi at 1.
revert HeqA HeqB ; induction pi ; intros HeqA HeqB ; subst ;
  try (now inversion HeqA) ; try (now inversion HeqB) ; subst ;
  try (now (apply IHpi ; reflexivity)).
- inversion HeqA ; subst.
  inversion pi ; subst ; try inversion H2 ; inversion H.
- inversion HeqA ; subst.
  inversion pi ; subst ; try inversion H2 ; inversion H.
Qed.

Lemma uniq_olf0_2 :
  forall x u v l, x <> u -> x <> v ->
    ~ l ⊦° vee (var u) (vee (var v) (covar x)),
           vee (var u) (vee (var v) (covar x)) ⇑
.
Proof.
intros x u v l Hu Hv.
induction l as [l IH] using (well_founded_induction lt_wf) ;
  intros pi.
inversion pi ; subst ;
  try (now (apply (IH l1) ; [ omega | assumption ])).
- inversion H0 ; subst.
  + inversion H4 ; inversion H1.
  + inversion H4 ; subst.
    * inversion H5 ; inversion H1.
    * inversion H5 ; subst.
      inversion H2 ; subst.
      { inversion H3 ; subst.
        - inversion H7 ; subst.
          + inversion H11.
            * apply Hu ; assumption.
            * inversion H8.
          + inversion H11 ; subst.
            * inversion H12 ; subst.
              apply Hv ; reflexivity.
              inversion H8.
            * inversion H12 ; subst.
              inversion H9 ; subst.
              apply not_covar_covar_ll_olf0 in H10.
              destruct H10.
            * inversion H8.
          + inversion H8.
        - inversion H6.
        - apply (IH l0) ; [ omega | assumption ].
        - apply not_covar_covar_ll_olf0 in H7.
          destruct H7.
      }
    * inversion H1.
  + inversion H1.
- inversion H0 ; subst.
  + inversion H4 ; inversion H1.
  + inversion H4 ; subst.
    * inversion H5 ; inversion H1.
    * inversion H5 ; subst.
      inversion H2 ; subst.
      { inversion H3 ; subst.
        - inversion H7 ; subst.
          + inversion H11.
            * apply Hu ; assumption.
            * inversion H8.
          + inversion H11 ; subst.
            * inversion H12 ; subst.
              apply Hv ; reflexivity.
              inversion H8.
            * inversion H12 ; subst.
              inversion H9 ; subst.
              apply not_covar_covar_ll_olf0 in H10.
              destruct H10.
            * inversion H8.
          + inversion H8.
        - inversion H6.
        - apply (IH l0) ; [ omega | assumption ].
        - apply not_covar_covar_ll_olf0 in H7.
          destruct H7.
      }
    * inversion H1.
  + inversion H1.
Qed.

(* Example 3.2 uniqueness *)
Example example_uniq_olf0_is_uniq :
  forall x y z u v l, x <> y -> x <> z -> x <> u -> x <> v ->
    l ⊦° ⇑ vee (vee (var x) (var y)) (var z),
           wedge (vee (var u) (vee (var v) (covar x))) top
    -> l = 13
.
Proof with try auto_sync_async.
intros x y z u v l Hy Hz Hu Hv pi.
inversion pi ; subst.
inversion H ; subst.
- inversion H4 ; subst.
  + inversion H2 ; subst.
    inversion H1 ; subst.
    * exfalso.
      { inversion H5 ; subst.
        - inversion H9 ; subst ; try inversion H10 ; inversion H6.
        - inversion H9 ; inversion H6.
        - inversion H6.
      }
    * { inversion H5 ; subst.
        - exfalso.
          inversion H9 ; inversion H6.
        - inversion H9 ; subst.
          + exfalso.
            inversion H10 ; inversion H6.
          + inversion H10 ; subst.
            inversion H7 ; subst.
            inversion H8 ; subst.
            * { inversion H12 ; subst.
                - inversion H16 ; subst.
                  + inversion H17.
                    * reflexivity.
                    * exfalso.
                      inversion H13.
                  + exfalso.
                    inversion H17.
                    * apply Hy ; assumption.
                    * inversion H13.
                  + exfalso.
                    inversion H13.
                - exfalso.
                  inversion H16.
                  + apply Hz ; assumption.
                  + inversion H13.
                - exfalso.
                  inversion H13.
              }
            * exfalso.
              inversion H11.
            * exfalso.
              apply uniq_olf0_1 in H12.
              destruct H12.
            * exfalso.
              apply not_covar_covar_ll_olf0 in H12.
              destruct H12.
          + exfalso.
            inversion H6.
        - exfalso.
          inversion H6.
      }
    * exfalso.
      apply uniq_olf0_1 in H5.
      destruct H5.
    * exfalso.
      apply uniq_olf0_2 in H5 ; assumption.
  + exfalso.
    change (⊤) with (dual (⊥)) in H0.
    apply left_is_async_or_var_ll_olf0 in H0.
    destruct H0 as [H0 | H0] ; inversion H0.
- exfalso.
  change ((ν u ∨ (ν v ∨ κ x)) ∧ ⊤)
    with (dual ((κ u ∧ (κ v ∧ ν x)) ∨ ⊥)) in H0.
  apply left_is_async_or_var_ll_olf0 in H0.
  destruct H0 as [H0 | H0] ; inversion H0.
Qed.


(* Cut Elimination *)

(* Theorem 3.6, Part 1 *)
Lemma cut_elim_v_2_3_olf0 :
  forall l1, forall x C l2, sync C -> olf0 fc4 (covar x) C l2 ->
    (forall A, olf0 fc4 (var x) A l1 -> exists l, olf0 fc4 C A l)
  /\
    (forall A, olf0 rv4 (var x) A l1 -> exists l, olf0 rv4 C A l)
.
Proof with try reflexivity ; try omega ; try eassumption.
induction l1 as [l1 IH] using (well_founded_induction lt_wf) ;
  intros x C l2 Hs pi2 ; split ; intros A pi1 ; inversion pi1 ; subst.
- eapply IH in pi2...
  eapply pi2 in H.
  destruct H as [l pi].
  eexists.
  apply vee_l_fc_olf0...
  omega.
- eapply IH in pi2...
  eapply pi2 in H.
  destruct H as [l pi].
  eexists.
  apply vee_r_fc_olf0...
  omega.
- eapply IH in pi2...
  destruct pi2 as [_ pi2].
  eapply pi2 in H0.
  destruct H0 as [l pi].
  eexists.
  apply unfoc_fc_olf0...
  omega.
- eexists.
  apply top_rv_olf0.
  left...
- assert (pi2' := pi2).
  eapply IH in pi2...
  destruct pi2 as [_ pi2].
  eapply pi2 in H.
  destruct H as [l' pi'].
  eapply IH in pi2'...
  destruct pi2' as [_ pi2'].
  eapply pi2' in H0.
  destruct H0 as [l'' pi''].
  eexists.
  apply wedge_rv_olf0...
  omega.
  omega.
- inversion H.
  + inversion H1.
    * eexists.
      apply unrev_rv_olf0.
      apply foc_l_ll_olf0...
    * inversion H2.
  + eapply IH in pi2...
    destruct pi2 as [pi2 _].
    eapply pi2 in H1.
    destruct H1 as [l pi].
    eexists.
    apply unrev_rv_olf0...
    apply foc_r_ll_olf0...
    omega.
  + eapply not_var_var_ll_olf0 in H1...
  + eexists.
    apply unrev_rv_olf0.
    apply cw_r_ll_olf0...
    left...
Qed.

(* Theorem 3.6, Part 2 *)
Lemma cut_elim_v_1_olf0 :
  forall x A C l1 l2, olf0 ll4 A (var x) l1 ->
    olf0 ll4 C (covar x) l2 ->
    exists l, olf0 ll4 A C l
.
Proof with try reflexivity ; try omega ; try eassumption ;
           try auto_sync_async.
intros x A C l1 l2 pi1 pi2.
inversion pi1.
- inversion pi2 ; subst.
  + assert (Hce := cut_elim_v_2_3_olf0 l0 x C l3 H1 H5).
    destruct Hce as [Hce _].
    apply (Hce A) in H0.
    destruct H0 as [l pi].
    eexists.
    apply foc_l_ll_olf0...
  + inversion H1.
  + eexists.
    apply cw_r_ll_olf0...
  + eapply not_covar_covar_ll_olf0 in H5...
- inversion H0 ; subst.
  + eexists.
    apply ex_ll_olf0...
  + inversion H1.
- eexists.
  apply cw_l_ll_olf0...
  apply ex_ll_olf0 in pi2.
  apply left_is_sync_or_covar_ll_olf0 in pi2...
- eapply not_var_var_ll_olf0 in H0...
Qed.

(* Theorem 3.6, Part 3 *)
Lemma cut_elim_1_2_3_4_5_olf0 :
  forall v,
    forall A B l1, fsize B <= (fst v) -> olf0 rv4 A B l1 ->
    (forall C, olf0 rv4 C (dual B) (snd v) -> (async B \/ is_var B) ->
      exists l, olf0 ll4 A C l)
  /\
    (forall C, olf0 ll4 C (dual B) (snd v) -> exists l, olf0 ll4 A C l)
  /\
    (forall C, olf0 fc4 (dual B) C (snd v) -> async B ->
      exists l, olf0 fc4 A C l)
  /\
    (forall C, olf0 fc4 C (dual B) (snd v) -> (async B \/ is_var B) ->
      exists l, olf0 ll4 A C l)
  /\
    (forall C, olf0 rv4 (dual B) C (snd v) -> exists l, olf0 rv4 A C l)
.
Proof with try reflexivity ; try omega ; try eassumption ; 
  try (now unfold lt_nat_nat ; simpl ; left ; omega) ; 
  try (now unfold lt_nat_nat ; simpl ; right ; split ; omega) ;
  try auto_sync_async ;
  try (simpl ; try omega ; rewrite fsize_dual ; omega).
induction v as [(f,l2) IH] using (well_founded_induction wf_nat_nat) ;
  intros A B l1 Hsize pi1 ; 
  split ; [ | split ; [ | split ; [ | split ]]] ; intros C pi2 ;
  inversion pi2 ; subst.

(* cut1 *)
- intro Hs.
  apply codual in H ; simpl in H.
  subst.
  inversion Hs as [Hs' | Hs'] ; inversion Hs'.
- intro Hs.
  apply codual in H ; simpl in H.
  subst.
  inversion Hs as [Hs' | Hs'] ; inversion Hs'.
- intro Hs.
  simpl in H3.
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [pi1 _]].
  apply (pi1 C)...

(* cut2 *)
- assert (Hs := H0). 
  apply left_is_async_or_var_fc_olf0 in Hs.
  inversion Hs.
  + simpl in H4.
    apply IH with (f,l0) _ _ _ in pi1...
    destruct pi1 as [_ [_ [pi1 _]]].
    apply (pi1 C) in H0...
    destruct H0 as [l pi].
    eexists.
    apply foc_r_ll_olf0...
  + inversion H1 ; subst.
    inversion pi1.
    eapply cut_elim_v_1_olf0...
- simpl in H4.
  apply left_is_async_or_var_ll_olf0 in pi2.
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [_ [_ [pi1 _]]]].
  apply (pi1 C) in H0...
- eexists.
  apply cw_r_ll_olf0...
  apply left_is_sync_or_covar_rv_olf0 in pi1...
- simpl in H4.
  assert (pi1' := pi1).
  apply foc_biform_olf0 in H0.
  destruct H0 as (Hs & l3 & pi3 & Hl3).
  rewrite sync_dual in Hs.
  apply IH with (f,l3) _ _ _ in pi1...
  destruct pi1 as [_ [_ [pi1 _]]].
  apply (pi1 (dual B)) in pi3...
  destruct pi3 as [l3' pi3].
  inversion pi1' ; subst ; simpl in pi2.
  + apply ex_ll_olf0 in pi2...
    { inversion pi2 ; subst.
      - inversion H3 ; inversion H1.
      - apply IH with (1,l0) _ _ _ in pi1'...
        + destruct pi1' as [_ [_ [pi1' _]]].
          apply (pi1' C) in H3...
          destruct H3 as [l4 pi4].
          eexists.
          apply foc_r_ll_olf0...
        + unfold lt_nat_nat ; simpl in Hsize ; simpl...
      - apply not_bot_bot_ll_olf0 in H3 ; destruct H3.
      - eexists.
        apply cw_r_ll_olf0...
    }
  + simpl in Hsize.
    inversion pi3 ; subst.
    * assert (Has := sync_or_async A0).
      inversion Has.
      {
        rewrite <- bidual in H2.
        inversion H5 ; subst ;
          try (now rewrite <- H3 in H2 ; simpl in H2 ; inversion H2).
        apply IH with (fsize A0,l4) _ _ _ in H4...
        destruct H4 as [pi4 _].
        rewrite bidual in pi4.
        apply (pi4 A) in H0...
        destruct H0 as [l6 pi6].
        eexists.
        apply cw_l_ll_olf0...
      }
      {
        apply IH with (fsize A0,l1) _ _ _ in H0...
        destruct H0 as [_ [_ [_ [pi4 _]]]].
        apply (pi4 A) in H5...
        destruct H5 as [l6 pi6].
        eexists.
        apply cw_l_ll_olf0...
      }
    * assert (Has := sync_or_async B0).
      inversion Has.
      {
        rewrite <- bidual in H2.
        inversion H5 ; subst ;
          try (now rewrite <- H3 in H2 ; simpl in H2 ; inversion H2).
        apply IH with (fsize B0,l5) _ _ _ in H4...
        destruct H4 as [pi4 _].
        rewrite bidual in pi4.
        apply (pi4 A) in H1...
        destruct H1 as [l6 pi6].
        eexists.
        apply cw_l_ll_olf0...
      }
      {
        apply IH with (fsize B0,l1) _ _ _ in H1...
        destruct H1 as [_ [_ [_ [pi4 _]]]].
        apply (pi4 A) in H5...
        destruct H5 as [l6 pi6].
        eexists.
        apply cw_l_ll_olf0...
      }
    * inversion H2.
  + assert (H1 := H0).
    apply left_is_sync_or_covar_ll_olf0 in H1.
    inversion H1.
    * destruct B ; try (now inversion Hs) ; inversion H2.
    * inversion H2 ; subst.
      eapply cut_elim_v_1_olf0 in pi2...
      destruct pi2 as [l pi2].
      eexists.
      apply ex_ll_olf0...

(* cut3 *)
- intro Ha.
  apply codual in H.
  subst ; simpl in Ha.
  inversion Ha.
- intro Ha.
  simpl in H3.
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [_ [pi1 _]]].
  apply (pi1 A0) in H...
  destruct H as [l pi].
  eexists.
  apply vee_l_fc_olf0...
- intro Ha.
  simpl in H3.
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [_ [pi1 _]]].
  apply (pi1 A0) in H...
  destruct H as [l pi].
  eexists.
  apply vee_r_fc_olf0...
- intro Ha.
  simpl in H4.
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [_ [_ [_ pi1]]]].
  apply (pi1 C) in H0...
  destruct H0 as [l pi].
  eexists.
  apply unfoc_fc_olf0...

(* cut4 *)
- intro Hs.
  apply codual in H.
  subst.
  inversion pi1.
  eexists...
- intro Hs.
  apply codual in H.
  subst.
  inversion pi1 ; subst.
  + simpl in H3.
    simpl in Hsize ; rewrite fsize_dual in Hsize.
    assert (Has := sync_or_async A0).
    inversion Has.
      {
        apply IH with (fsize A0,l0) _ _ _ in H2...
        destruct H2 as [_ [_ [_ [pi4 _]]]].
        rewrite bidual in pi4.
        apply (pi4 C) in H0...
      }
      {
        inversion H0 ; subst ; try now inversion H.
        apply IH with (fsize A0,l3) _ _ _ in H4...
        destruct H4 as [pi4 _].
        apply (pi4 A) in H2...
        destruct H2 as [l6 pi6].
        eexists.
        apply ex_ll_olf0...
      }
   + apply left_is_sync_or_covar_ll_olf0 in H.
     inversion H as [Hs2 | Hs2] ; inversion Hs2.
- intro Hs.
  apply codual in H.
  subst.
  inversion pi1 ; subst.
  + simpl in H3.
    simpl in Hsize ; rewrite !fsize_dual in Hsize.
    assert (Has := sync_or_async A0).
    inversion Has.
      {
        apply IH with (fsize A0,l0) _ _ _ in H5...
        destruct H5 as [_ [_ [_ [pi4 _]]]].
        rewrite bidual in pi4.
        apply (pi4 C) in H0...
      }
      {
        inversion H0 ; subst ; try now inversion H.
        apply IH with (fsize A0,l4) _ _ _ in H4...
        destruct H4 as [pi4 _].
        apply (pi4 A) in H5...
        destruct H5 as [l6 pi6].
        eexists.
        apply ex_ll_olf0...
      }
  +  apply left_is_sync_or_covar_ll_olf0 in H.
     inversion H as [Hs2 | Hs2] ; inversion Hs2.
- intro Hs.
  inversion Hs.
  + inversion H ;
      destruct B ; try (now inversion H1) ; inversion H.
  + inversion H1 ; subst.
    simpl in pi2.
    inversion pi2 ; subst.
    inversion H3.
    inversion pi1.
    eapply cut_elim_v_1_olf0...

(* cut5 *)
- eexists.
  apply top_rv_olf0.
  apply left_is_sync_or_covar_rv_olf0 in pi1...
- simpl in H4.
  assert (Hs := H0).
  apply left_is_async_or_var_rv_olf0 in Hs.
  assert (pi1' := pi1).
  apply IH with (f,l0) _ _ _ in pi1...
  destruct pi1 as [_ [_ [_ [_ pi1]]]].
  apply (pi1 A0) in H...
  destruct H as [l4 pi4].
  apply IH with (f,l3) _ _ _ in pi1'...
  destruct pi1' as [_ [_ [_ [_ pi1']]]].
  apply (pi1' B0) in H0...
  destruct H0 as [l5 pi5].
  eexists.
  apply wedge_rv_olf0...
- assert (Hs := pi2).
  apply left_is_async_or_var_rv_olf0 in Hs.
  inversion pi2 ; subst.
  + apply left_is_sync_or_covar_ll_olf0 in H.
    inversion H as [Hs2 | Hs2] ; inversion Hs2.
  + apply left_is_sync_or_covar_ll_olf0 in H.
    inversion H as [Hs2 | Hs2] ; inversion Hs2.
  + simpl in H5.
    apply ex_ll_olf0 in H0...
    apply IH with (f,l3) _ _ _ in pi1...
    destruct pi1 as [_ [pi1 _]].
    apply (pi1 C) in H0...
    destruct H0 as [l pi].
    eexists.
    apply unrev_rv_olf0...
Qed.

(* Theorem 3.6, Part 4 *)
Lemma cut_elim_00_olf0 :
  forall A B C l1 l2,
    olf0 rr4 A B l1 -> olf0 rv4 C (dual B) l2 ->
    exists l, olf0 rv4 C A l
.
Proof with try reflexivity ; try eassumption ; try auto_sync_async ;
           try omega.
intros A B C l1 l2 pi1.
remember rr4 as sk.
revert Heqsk ; induction pi1 ; intros Heqsk ; subst ;
  try inversion Heqsk ; simpl ; intro pi2.
- eexists.
  apply top_rv_olf0.
  apply left_is_sync_or_covar_rv_olf0 in pi2...
- assert (pi2_2 := pi2).
  apply IHpi1_1 in pi2...
  apply IHpi1_2 in pi2_2...
  destruct pi2 as [l3 pi3].
  destruct pi2_2 as [l4 pi4].
  eexists.
  apply wedge_rv_olf0...
- assert (Hs := sync_or_async C0).
  inversion Hs.
  + apply cut_elim_1_2_3_4_5_olf0 with (fsize (dual C0),l1) _ _ _ in pi2...
    destruct pi2 as [pi2 _].
    rewrite bidual in pi2.
    apply (pi2 _) in pi1...
    destruct pi1 as [l pi].
    eexists.
    apply unrev_rv_olf0...
  + apply cut_elim_1_2_3_4_5_olf0 with (fsize C0,l2) _ _ _ in pi1...
    destruct pi1 as [pi1 _].
    apply (pi1 _) in pi2...
    destruct pi2 as [l pi].
    apply ex_ll_olf0 in pi...
    eexists.
    apply unrev_rv_olf0...
Qed.

(* Theorem 3.6, Part 5 *)
Lemma cut_elim_0_olf0 :
  forall A B C l1 l2,
    olf0 rr4 A B l1 -> olf0 rr4 C (dual B) l2 ->
    exists l, olf0 rr4 A C l
.
Proof with try reflexivity ; try eassumption.
intros A B C l1 l2 pi1.
remember rr4 as sk.
revert Heqsk ; induction pi1 ; intros Heqsk ; subst ;
  try inversion Heqsk ; simpl ; intro pi2.
- eexists.
  apply top_rr_olf0.
- assert (pi2_2 := pi2).
  apply IHpi1_1 in pi2...
  apply IHpi1_2 in pi2_2...
  destruct pi2 as [l3 pi3].
  destruct pi2_2 as [l4 pi4].
  eexists.
  apply wedge_rr_olf0...
- eapply cut_elim_00_olf0 in pi2.
  + destruct pi2 as [l pi].
    eexists.
    apply unrev_rr_olf0...
  + rewrite bidual...
Qed.


(* Completeness of OLf0 wrt OL *)

(* Lemma 3.7, Fact 1 *)
Lemma top_r_rr_olf0 :
  forall C, exists l, olf0 rr4 C top l
.
Proof with try auto_sync_async.
induction C.
- eexists.
  apply unrev_rr_olf0.
  apply top_rv_olf0...
- eexists.
  apply unrev_rr_olf0.
  apply top_rv_olf0...
- eexists.
  apply top_rr_olf0.
- eexists.
  apply unrev_rr_olf0.
  apply top_rv_olf0...
- destruct IHC1 as [l1 IHC1].
  destruct IHC2 as [l2 IHC2].
  eexists.
  apply wedge_rr_olf0 ; eassumption.
- destruct IHC1 as [l1 IHC1].
  eexists.
  apply unrev_rr_olf0.
  apply top_rv_olf0...
Qed.

(* Lemma 3.7, Fact 2 *)
Lemma wedge_r_rr_olf0 :
 forall C A B l1 l2,
   olf0 rr4 C A l1 -> olf0 rr4 C B l2 -> exists l, olf0 rr4 C (wedge A B) l
.
Proof with try eassumption.
induction C ; intros A B l1 l2 pi1 pi2.
- inversion pi1.
  inversion pi2.
  eexists.
  apply unrev_rr_olf0.
  apply wedge_rv_olf0...
- inversion pi1.
  inversion pi2.
  eexists.
  apply unrev_rr_olf0.
  apply wedge_rv_olf0...
- eexists.
  apply top_rr_olf0.
- inversion pi1.
  inversion pi2.
  eexists.
  apply unrev_rr_olf0.
  apply wedge_rv_olf0...
- inversion pi1.
  + inversion pi2.
    * subst.
      eapply IHC1 in H7.
      destruct H7 as [l1' IH1].
      eapply IHC2 in H8.
      destruct H8 as [l2' IH2].
      eexists.
      apply wedge_rr_olf0 ; eassumption.
      eassumption.
      eassumption.
    * apply left_is_sync_or_covar_rv_olf0 in H5.
      inversion H5 as [Hs | Hs] ; inversion Hs.
  + apply left_is_sync_or_covar_rv_olf0 in H.
    inversion H as [Hs | Hs] ; inversion Hs.
- inversion pi1.
  inversion pi2.
  eexists.
  apply unrev_rr_olf0.
  apply wedge_rv_olf0...
Qed.

(* Lemma 3.7, Fact 3 *)
Lemma unrev_l_rr_olf0 :
 forall C A l,
   olf0 rv4 A C l -> exists l', olf0 rr4 C A l'
.
Proof with try reflexivity ; try eassumption.
induction C ; intros A l pi.
- inversion pi.
  apply ex_ll_olf0 in H...
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0...
- inversion pi.
  apply ex_ll_olf0 in H...
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0...
- eexists.
  apply top_rr_olf0.
- inversion pi.
  apply ex_ll_olf0 in H...
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0...
- inversion pi ; subst.
  + apply IHC1 in H1.
    destruct H1 as [l1' H1].
    apply IHC2 in H3.
    destruct H3 as [l2' H2].
    eexists.
    eapply wedge_rr_olf0...
  + apply left_is_sync_or_covar_ll_olf0 in H.
    inversion H as [Hs | Hs] ; inversion Hs.
- inversion pi.
  apply ex_ll_olf0 in H...
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0...
Qed.

(* Lemma 3.7, Fact 4 *)
Lemma ex_rr_olf0 :
  forall A C l, olf0 rr4 A C l -> exists l', olf0 rr4 C A l'
.
Proof with try eassumption.
intros A C l pi.
remember rr4 as sk.
revert Heqsk ; induction pi ; intros Heqsk ; subst ;
  try inversion Heqsk.
- apply top_r_rr_olf0.
- assert (Heqsk2 := Heqsk).
  apply IHpi1 in Heqsk.
  destruct Heqsk as [l1' IH1].
  apply IHpi2 in Heqsk2.
  destruct Heqsk2 as [l2' IH2].
  eapply wedge_r_rr_olf0...
- eapply unrev_l_rr_olf0...
Qed.

(* Lemma 3.8, Part 1 *)
Lemma vee_l_async_olf0 :
  forall l A B C, olf0 rv4 C A l -> async A ->
       (exists l', olf0 rv4 (vee A B) C l')
    /\
       (exists l', olf0 rv4 (vee B A) C l')
.
Proof with try auto_sync_async.
intros l A B C Hasync pi.
split ; eexists.
- apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply vee_l_fc_olf0.
  apply unfoc_fc_olf0...
  eassumption.
- apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply vee_r_fc_olf0.
  apply unfoc_fc_olf0...
  eassumption.
Qed.

(* Lemma 3.8, Part 2 *)
Lemma vee_l_sync_olf0 :
  forall l t A C B, olf0 t A C l ->
    t <> rr4 -> sync A ->
        (exists l', olf0 t (vee A B) C l')
     /\ 
        (exists l', olf0 t (vee B A) C l')
.
Proof with try reflexivity ; try assumption ; try omega ; try auto_sync_async.
induction l using (well_founded_induction lt_wf) ; intros t A C B pi Ht Hsync.
inversion pi ; subst ; try (now destruct Ht ; reflexivity).
- inversion Hsync.
- eapply H with l1 _ _ _ _ in Ht...
  + destruct Ht as [[l1' IH1] [l2' IH2]].
    split ; eexists ; apply vee_l_fc_olf0.
    * apply IH1.
    * apply IH2.
  + assumption.
  + assumption.
- eapply H with l1 _ _ _ _ in Ht...
  + destruct Ht as [[l1' IH1] [l2' IH2]].
    split ; eexists ; apply vee_r_fc_olf0.
    * apply IH1.
    * apply IH2.
  + assumption.
  + assumption.
- split ; eexists ; apply top_rv_olf0...
- assert (Ht2 := Ht).
  eapply H with l1 _ _ _ _ in Ht...
  + destruct Ht as [[l1' IH11] [l2' IH12]].
    eapply H with l2 _ _ _ _ in Ht2...
    * destruct Ht2 as [[l1'' IH21] [l2'' IH22]].
      split ; eexists ; apply wedge_rv_olf0...
      exact IH11.
      exact IH21.
      exact IH12.
      exact IH22.
    * assumption.
    * assumption.
  + assumption.
  + assumption.
- assert (rv4 <> rr4) as Ht2.
  intro He ; inversion He.
  eapply H with l1 _ _ _ _ in Ht2...
  + destruct Ht2 as [[l1' IH1] [l2' IH2]].
    split ; eexists ; apply unfoc_fc_olf0...
    * exact IH1.
    * exact IH2.
  + assumption.
  + assumption.
- assert (ll4 <> rr4) as Ht2.
  intro He ; inversion He.
  eapply H with l1 _ _ _ _ in Ht2...
  + destruct Ht2 as [[l1' IH1] [l2' IH2]].
    split ; eexists ; apply unrev_rv_olf0...
    * exact IH1.
    * exact IH2.
  + assumption.
  + assumption.
- split ; eexists ; apply foc_l_ll_olf0...
  apply vee_l_fc_olf0 ; eassumption.
  apply vee_r_fc_olf0 ; eassumption.
- assert (HA := pi).
  apply ex_ll_olf0 in HA.
  apply left_is_sync_or_covar_ll_olf0 in HA.
  destruct HA.
  + assert (fc4 <> rr4) as Ht2.
    intro He ; inversion He.
    eapply H with l1 _ _ _ _ in Ht2...
    * destruct Ht2 as [[l1' IH1] [l2' IH2]].
      split ; eexists ; apply foc_r_ll_olf0...
      exact IH1.
      exact IH2.
    * assumption.
    * assumption.
  + inversion H2 ; subst.
    split ; eexists ; apply foc_l_ll_olf0...
    * apply vee_l_fc_olf0.
      apply unfoc_fc_olf0...
      apply unrev_rv_olf0.
      apply foc_l_ll_olf0...
      eassumption.
    * apply vee_r_fc_olf0.
      apply unfoc_fc_olf0...
      apply unrev_rv_olf0.
      apply foc_l_ll_olf0...
      eassumption.
- apply foc_biform_olf0 in H1.
  destruct H1 as (Hs & l1' & pi' & Hleq).
  assert (fc4 <> rr4) as Ht2 by (intro He ; inversion He).
  eapply H in pi'...
  destruct pi' as [[l1'' IH1] [l2'' IH2]].
  split ; eexists ; apply cw_l_ll_olf0...
  + apply foc_r_ll_olf0...
    apply vee_l_fc_olf0.
    exact IH1.
  + apply foc_r_ll_olf0...
    apply vee_r_fc_olf0.
    exact IH2.
- split ; eexists ; apply cw_r_ll_olf0...
  + eassumption.
  + eassumption.
Qed.

(* Proposition 3.9 *)
Proposition ax_exp_rv_olf0 :
  forall s, forall A, fsize A = s -> (sync A \/ is_covar A) ->
    exists l, olf0 rv4 A (dual A) l
.
Proof with try reflexivity ; try (simpl ; omega) ; try eassumption ;
           try auto_sync_async.
induction s as [s IH] using (well_founded_induction lt_wf) ; intros A Hsize Hs.
inversion Hs as [Hs' | Hs'] ; inversion Hs' ; subst.
- eexists.
  apply unrev_rv_olf0.
  apply foc_l_ll_olf0...
  apply ax_fc_olf0.
- eexists.
  apply top_rv_olf0...
- assert (Hsa1 := sync_or_async A0).
  assert (Hsa2 := sync_or_async B).
  destruct Hsa1 as [Hsa1 | Hsa1].
  {
    assert (sync A0 \/ is_covar A0) as HA1...
    apply IH with (fsize A0) _ in HA1...
    destruct HA1 as [l1 HA1].
    apply vee_l_sync_olf0 with _ _ _ _ B in HA1...
    destruct HA1 as [[l1' HA1] _].
    destruct Hsa2 as [Hsa2 | Hsa2].
    - assert (sync B \/ is_covar B) as HA2...
      apply IH with (fsize B) _ in HA2...
      destruct HA2 as [l2 HA2].
      apply vee_l_sync_olf0 with _ _ _ _ A0 in HA2...
      + destruct HA2 as [_ [l2' HA2]].
        eexists.
        simpl.
        apply wedge_rv_olf0...
      + intro Heq ; inversion Heq.
    - assert (sync (dual B) \/ is_covar (dual B)) as HA2...
      apply IH with (fsize B) _ in HA2...
      + destruct HA2 as [l2 HA2].
        rewrite bidual in HA2.
        eexists.
        simpl.
        apply wedge_rv_olf0...
        apply unrev_rv_olf0.
        apply foc_l_ll_olf0...
        apply vee_r_fc_olf0.
        apply unfoc_fc_olf0...
      + apply fsize_dual.
    - intro Heq ; inversion Heq.
  }
  {
    assert (sync (dual A0) \/ is_covar (dual A0)) as HA1...
    apply IH with (fsize A0) _ in HA1...
    destruct HA1 as [l1 HA1].
    rewrite bidual in HA1.
    destruct Hsa2 as [Hsa2 | Hsa2]. 
    - assert (sync B \/ is_covar B) as HA2...
      apply IH with (fsize B) _ in HA2...
      destruct HA2 as [l2 HA2].
      apply vee_l_sync_olf0 with _ _ _ _ A0 in HA2...
      + destruct HA2 as [_ [l2' HA2]].
        apply vee_l_async_olf0 with _ _ B _ in HA1...
        destruct HA1 as [[l' HA1] _]...
        eexists.
        simpl.
        apply wedge_rv_olf0...
      + intro Heq ; inversion Heq.
    - assert (sync (dual B) \/ is_covar (dual B)) as HA2...
      apply IH with (fsize B) _ in HA2...
      + destruct HA2 as [l2 HA2].
        rewrite bidual in HA2.
        apply vee_l_async_olf0 with _ _ B _ in HA1...
        destruct HA1 as [[l' HA1] _]...
        apply vee_l_async_olf0 with _ _ A0 _ in HA2...
        destruct HA2 as [_ [l'' HA2]]...
        eexists.
        simpl.
        apply wedge_rv_olf0...
      + apply fsize_dual.
    - apply fsize_dual.
  }
- eexists.
  apply unrev_rv_olf0.
  apply foc_r_ll_olf0...
  apply ax_fc_olf0.
Qed.

(* Theorem 3.10 *)
Theorem ol_to_olf0 :
  forall A B, σ⊦  A, B -> exists l, olf0 rr4 A B l
.
Proof with try reflexivity ; try eassumption ; try auto_sync_async.
intros A B pi.
induction pi.
- inversion H ; subst.
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0.
  apply foc_r_ll_olf0...
  apply ax_fc_olf0.
- eexists.
  apply top_rr_olf0.
- destruct IHpi1 as [l1' pi1'].
  destruct IHpi2 as [l2' pi2'].
  eexists.
  apply wedge_rr_olf0...
- destruct IHpi as [l' pi'].
  assert (exists l0, olf0 rv4 (vee A B) (dual A) l0).
  + assert (Hs := sync_or_async A).
    inversion Hs as [Hs1 | Hs1].
    * assert (Hax := ax_exp_rv_olf0 (fsize A) A).
      assert (sync A \/ is_covar A) as Hs2...
      apply Hax in Hs2...
      destruct Hs2 as [l2 pi2].
      eapply (vee_l_sync_olf0 _ _ A)...
      intro Heq ; inversion Heq.
    * assert (Hax := ax_exp_rv_olf0 (fsize (dual A)) (dual A)).
      rewrite bidual in Hax.
      assert (sync (dual A) \/ is_covar (dual A)) as Hs2...
      apply Hax in Hs2...
      destruct Hs2 as [l2 pi2].
      eapply (vee_l_async_olf0 _ A _ _)...
  + destruct H as [l3 pi3].
    apply ex_rr_olf0 in pi'.
    destruct pi' as [l4 pi'].
    eapply cut_elim_00_olf0 in pi3...
    destruct pi3 as [l5 pi3].
    eexists.
    eapply unrev_rr_olf0...
- destruct IHpi as [l' pi'].
  assert (exists l0, olf0 rv4 (vee B A) (dual A) l0).
  + assert (Hs := sync_or_async A).
    inversion Hs.
    * assert (Hax := ax_exp_rv_olf0 (fsize A) A).
      assert (sync A \/ is_covar A) as Hs2...
      apply Hax in Hs2...
      destruct Hs2 as [l2 pi2].
      eapply (vee_l_sync_olf0 _ _ A)...
      intro Heq ; inversion Heq.
    * assert (Hax := ax_exp_rv_olf0 (fsize (dual A)) (dual A)).
      rewrite bidual in Hax.
      assert (sync (dual A) \/ is_covar (dual A)) as Hs2...
      apply Hax in Hs2...
      destruct Hs2 as [l2 pi2].
      eapply (vee_l_async_olf0 _ A _ _) ...
  + destruct H as [l3 pi3].
    apply ex_rr_olf0 in pi'.
    destruct pi' as [l4 pi'].
    eapply cut_elim_00_olf0 in pi3...
    destruct pi3 as [l5 pi3].
    eexists.
    apply unrev_rr_olf0...
- destruct IHpi as [l' pi'].
  inversion pi' ; subst ; try now inversion H.
  inversion H1 ; subst ; try now inversion H.
  eexists.
  apply unrev_rr_olf0.
  apply unrev_rv_olf0.
  apply cw_l_ll_olf0...
- destruct IHpi as [l' pi'].
  eapply ex_rr_olf0...
Qed.

(* Proposition 3.11 *)
Proposition cut_elim_ol :
  forall A B C, ⊦  A, B -> ⊦  dual B, C -> ⊦  A, C
.
Proof with try eassumption.
intros A B C pi1 pi2.
apply atomic_ol in pi1.
apply vee_ol in pi1.
apply revert_ol in pi1.
apply ol_to_olf0 in pi1.
destruct pi1 as [l1 pi1].
apply atomic_ol in pi2.
apply vee_ol in pi2.
apply revert_ol in pi2.
apply ol_to_olf0 in pi2.
destruct pi2 as [l2 pi2].
apply ex_rr_olf0 in pi2.
destruct pi2 as [l2' pi2].
eapply cut_elim_0_olf0 in pi1...
destruct pi1 as [l1' pi1].
eapply olf0_to_ol...
Qed.


(** Soundness and Completeness of OL wrt Ortholattices **)

(* Soundness of OL *)
(*   with ⊦  A, B := leq (perp A) B *)

(* embedding of formulas into an ortholattice *)
Fixpoint f2o {T leq} {IL : PreInvolLattice leq} r A : T :=
match A with
| var x     => r x
| covar x   => perp (r x)
| top       => te
| bot       => be
| wedge A B => inf (f2o r A) (f2o r B)
| vee A B   => sup (f2o r A) (f2o r B)
end.

Lemma dual_top_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  leq (perp te) be /\ leq be (perp te)
.
Proof.
split.
- eapply PreOrder_Transitive.
  + apply contrap.
    apply te_geq.
  + apply invol_leq.
- apply be_leq.
Qed.

Lemma dual_bot_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  leq (perp be) te /\ leq te (perp be)
.
Proof.
split.
- apply te_geq.
- eapply PreOrder_Transitive.
  + apply invol_geq.
  + apply contrap.
    apply be_leq.
Qed.

Lemma dual_wedge_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall x y,
      leq (perp (inf x y)) (sup (perp x) (perp y))
   /\
      leq (sup (perp x) (perp y)) (perp (inf x y))
.
Proof.
split.
- eapply PreOrder_Transitive.
  + apply contrap.
    apply inf_geq.
    * eapply PreOrder_Transitive.
      apply contrap.
      apply sup_geq1.
      apply invol_leq.
    * eapply PreOrder_Transitive.
      apply contrap.
      apply sup_geq2.
      apply invol_leq.
  + apply invol_leq.
- apply sup_leq.
  + apply contrap.
    apply inf_leq1.
  + apply contrap.
    apply inf_leq2.
Qed.

Lemma dual_vee_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall x y,
      leq (perp (sup x y)) (inf (perp x) (perp y))
   /\
      leq (inf (perp x) (perp y)) (perp (sup x y))
.
Proof.
split.
- apply inf_geq.
  + apply contrap.
    apply sup_geq1.
  + apply contrap.
    apply sup_geq2.
- eapply PreOrder_Transitive.
  + apply invol_geq.
  + apply contrap.
    apply sup_leq.
    * eapply PreOrder_Transitive.
      apply invol_geq.
      apply contrap.
      apply inf_leq1.
    * eapply PreOrder_Transitive.
      apply invol_geq.
      apply contrap.
      apply inf_leq2.
Qed.

Lemma f2o_dual {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall r A,
    leq (perp (f2o r A)) (f2o r (dual A)) /\ leq (f2o r (dual A)) (perp (f2o r A))
.
Proof.
induction A ; simpl.
- split ; apply PreOrder_Reflexive.
- split.
  + apply invol_leq.
  + apply invol_geq.
- apply dual_top_valid.
- apply dual_bot_valid.
- destruct IHA1.
  destruct IHA2.
  split.
  + eapply PreOrder_Transitive.
    * apply (proj1 (dual_wedge_valid _ _)).
    * apply sup_leq.
      eapply PreOrder_Transitive.
      apply H.
      apply sup_geq1.
      eapply PreOrder_Transitive.
      apply H1.
      apply sup_geq2.
  + assert (leq (sup (perp (f2o r A1)) (perp (f2o r A2)))
                (perp (inf (f2o r A1) (f2o r A2))))
      by apply (proj2 (dual_wedge_valid _ _ )).
    apply sup_leq.
    eapply PreOrder_Transitive.
    apply H0.
    apply contrap.
    apply inf_leq1.
    eapply PreOrder_Transitive.
    apply H2.
    apply contrap.
    apply inf_leq2.
- destruct IHA1.
  destruct IHA2.
  split.
  + eapply PreOrder_Transitive.
    apply (proj1 (dual_vee_valid _ _)).
    apply inf_geq.
    * eapply PreOrder_Transitive.
      apply inf_leq1.
      assumption.
    * eapply PreOrder_Transitive.
      apply inf_leq2.
      assumption.
  + assert (leq (inf (perp (f2o r A1)) (perp (f2o r A2)))
                (perp (sup (f2o r A1) (f2o r A2))))
      by apply (proj2 (dual_vee_valid _ _)).
    eapply PreOrder_Transitive ; try eassumption.
    apply inf_geq.
    eapply PreOrder_Transitive.
    apply inf_leq1.
    assumption.
    eapply PreOrder_Transitive.
    apply inf_leq2.
    assumption.
Qed.

Lemma ex_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall A B, leq (perp A) B -> leq (perp B) A
.
Proof.
intros A B pi.
apply PreOrder_Transitive with (perp (perp A)).
- apply contrap.
  assumption.
- apply invol_leq.
Qed.

Lemma top_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall A, leq (perp te) A
.
Proof.
intros.
eapply PreOrder_Transitive.
- apply (proj1 dual_top_valid).
- apply be_leq.
Qed.

Lemma wedge_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall A B C, leq (perp A) C -> leq (perp B) C -> leq (perp (inf A B)) C
.
Proof.
intros A B C pi1 pi2.
apply contrap.
eapply PreOrder_Transitive ; [ | apply invol_geq].
apply inf_geq ; apply ex_valid ; assumption.
Qed.

Lemma vee_l_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall A C B, leq (perp A) C -> leq (perp (sup A B)) C
.
Proof.
intros A C B pi.
eapply PreOrder_Transitive.
- apply contrap.
  apply sup_geq1.
- assumption.
Qed.

Lemma vee_r_valid {T leq} {IL : PreInvolLattice (T:=T) leq} :
  forall A C B, leq (perp A) C -> leq (perp (sup B A)) C
.
Proof.
intros A C B pi.
eapply PreOrder_Transitive.
- apply contrap.
  apply sup_geq2.
- assumption.
Qed.

Lemma cw_valid {T leq} {OL : PreOrthoLattice (T:=T) leq} :
  forall A B, leq (perp A) A -> leq (perp A) B
.
Proof.
intros A B pi.
apply PreOrder_Transitive with (inf A (perp A)).
- apply inf_geq.
  + assumption.
  + apply PreOrder_Reflexive.
- eapply PreOrder_Transitive.
  + apply contrap.
    eapply PreOrder_Transitive.
    * apply (proj1 dual_bot_valid).
    * eapply PreOrder_Transitive.
      apply compl.
      apply (proj2 (dual_wedge_valid _ _)).
  + apply be_leq.
Qed.

(* Theorem 2.1 o Theorem 1.6, Part 1 *)
Theorem ol_to_ord {T leq} {OL : PreOrthoLattice (T:=T) leq} :
  forall r A B, ⊦  A, B -> leq (perp (f2o r A)) (f2o r B)
.
Proof with try assumption.
intros r A B pi.
induction pi.
- assert (Hd := f2o_dual r (dual A)).
  destruct Hd as [Hd _].
  rewrite bidual in Hd...
- apply top_valid.
- apply wedge_valid...
- apply vee_l_valid...
- apply vee_r_valid...
- apply cw_valid...
- apply ex_valid...
Qed.

(* Completeness of OL *)
(* with leq A B :=  ⊦  dual A, B *)

(* the order structure on formulas *)
Definition OL_leq :=
  fun A B => ⊦  dual A, B
.

Instance OL_refl : Reflexive OL_leq.
Proof.
intro A.
apply ax_ol.
apply I.
Qed.

Instance OL_trans : Transitive OL_leq.
Proof.
intros A B C pi1 pi2.
eapply cut_elim_ol ; eassumption.
Qed.

Instance OL_PreOrder : PreOrder OL_leq.
Proof.
split.
- apply OL_refl.
- apply OL_trans.
Defined.

Instance OL_PreLattice : PreLattice OL_leq.
Proof with try (now apply I) ; try assumption.
split with vee wedge top bot ;
  try (intros A B C) ; try (intros A B) ; try intro A.
- apply OL_PreOrder.
- apply ex_ol.
  apply vee_l_ol.
  apply ex_ol.
  apply ax_ol...
- apply ex_ol.
  apply vee_r_ol.
  apply ex_ol.
  apply ax_ol...
- intros pi1 pi2.
  apply wedge_ol...
- apply vee_l_ol.
  apply ax_ol...
- apply vee_r_ol.
  apply ax_ol...
- intros pi1 pi2.
  apply ex_ol.
  apply wedge_ol ; apply ex_ol...
- apply ex_ol.
  apply top_ol.
- apply top_ol.
Defined.

Lemma OL_leq_dec :
  forall A B, OL_leq A B -> OL_leq (dual B) (dual A)
.
Proof.
intros A B H.
apply ex_ol.
rewrite bidual.
assumption.
Qed.

Instance OL_InvolLattice : PreInvolLattice OL_leq.
Proof.
split with dual.
- apply OL_PreLattice.
- intro A.
  rewrite bidual.
  reflexivity.
- intro A.
  rewrite bidual.
  reflexivity.
- intros A B.
  split.
  + intro pi.
    apply ex_ol.
    unfold OL_leq in pi.
    simpl in pi.
    rewrite bidual in pi.
    assumption.
  + apply OL_leq_dec.
Defined.

Instance OL_OrthoLattice : PreOrthoLattice OL_leq.
Proof with try now apply I.
split with OL_InvolLattice.
intro A.
apply ex_ol.
apply cw_ol...
apply vee_l_ol.
apply ex_ol.
apply vee_r_ol.
apply ax_ol...
Defined.

(* Theorem 2.1 o Theorem 1.6, Part 2 *)
Theorem ord_to_ol :
  forall A B,
  (forall leq, forall OL : PreOrthoLattice (T:=formula) leq, leq A B) ->
      ⊦  dual A, B
.
Proof.
intros A B Ho.
apply Ho.
apply OL_OrthoLattice.
Qed.

Definition OL_equiv :=
  fun A B => OL_leq A B /\ OL_leq B A
.

Notation "A ≡ B" := (OL_equiv A B) (at level 30).

Instance OL_equiv_refl : Reflexive OL_equiv.
Proof.
split ; apply OL_refl.
Qed.

Instance OL_equiv_sym : Symmetric OL_equiv.
Proof.
split ; unfold OL_equiv in H ; destruct H as [H1 H2] ; assumption.
Qed.

Instance OL_Equiv : Equivalence OL_equiv.
Proof.
split.
- apply OL_equiv_refl.
- apply OL_equiv_sym.
- split ; unfold OL_equiv in H ; unfold OL_equiv in H0 ;
          destruct H as [H1 H2] ; destruct H0 as [H3 H4] ;
  eapply OL_trans ; eassumption.
Qed.

Instance OL_equiv_compat : Proper (OL_equiv ==> OL_equiv ==> iff) OL_leq.
Proof with try assumption.
intros x y [Hxy Hyx] x' y' [Hxy' Hyx'].
split.
- intro Hxx.
  transitivity x...
  transitivity x'...
- intro Hyy.
  transitivity y...
  transitivity y'...
Qed.

Instance OL_dual_compat : Proper (OL_equiv ==> OL_equiv) dual.
Proof.
intros x y [Hxy Hyx].
split ; apply ex_ol ; rewrite bidual ; assumption.
Qed.

Instance OL_wedge_compat : Proper (OL_equiv ==> OL_equiv ==> OL_equiv) wedge.
Proof with try assumption.
intros x y [Hxy Hyx] x' y' [Hxy' Hyx'].
split.
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply vee_l_ol...
  + apply ex_ol.
    apply vee_r_ol...
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply vee_l_ol...
  + apply ex_ol.
    apply vee_r_ol...
Qed.

Instance OL_vee_compat : Proper (OL_equiv ==> OL_equiv ==> OL_equiv) vee.
Proof with try assumption.
intros x y [Hxy Hyx] x' y' [Hxy' Hyx'].
split.
- apply wedge_ol.
  + apply ex_ol.
    apply vee_l_ol.
    apply ex_ol...
  + apply ex_ol.
    apply vee_r_ol.
    apply ex_ol...
- apply wedge_ol.
  + apply ex_ol.
    apply vee_l_ol.
    apply ex_ol...
  + apply ex_ol.
    apply vee_r_ol.
    apply ex_ol...
Qed.

Lemma OL_wedge_com :
  forall x y, x ∧ y ≡ y ∧ x
.
Proof with try now apply I.
intros x y.
split.
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply vee_r_ol.
    apply ax_ol...
  + apply ex_ol.
    apply vee_l_ol.
    apply ax_ol...
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply vee_r_ol.
    apply ax_ol...
  + apply ex_ol.
    apply vee_l_ol.
    apply ax_ol...
Qed.

Lemma OL_wedge_assoc :
  forall x y z, x ∧ (y ∧ z) ≡ (x ∧ y) ∧ z
.
Proof with try now apply I.
intros x y z.
split.
- apply ex_ol.
  apply wedge_ol.
  + apply wedge_ol ; apply ex_ol.
    * apply vee_l_ol.
      apply ax_ol...
    * apply vee_r_ol.
      apply vee_l_ol.
      apply ax_ol...
  + apply ex_ol.
    apply vee_r_ol.
    apply vee_r_ol.
    apply ax_ol...
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply vee_l_ol.
    apply vee_l_ol.
    apply ax_ol...
  + apply wedge_ol ; apply ex_ol.
    * apply vee_l_ol.
      apply vee_r_ol.
      apply ax_ol...
    * apply vee_r_ol.
      apply ax_ol...
Qed.

Lemma OL_wedge_idem :
  forall x,  x ∧ x ≡ x
.
Proof with try now apply I.
split.
- apply vee_l_ol.
  apply ax_ol...
- apply ex_ol.
  apply wedge_ol ; apply ex_ol ; apply ax_ol...
Qed.

Lemma OL_wedge_top :
  forall x, x ∧ ⊤ ≡ x
.
Proof with try now apply I.
intros x.
split.
- apply vee_l_ol.
  apply ax_ol...
- apply ex_ol.
  apply wedge_ol.
  + apply ex_ol.
    apply ax_ol...
  + apply top_ol.
Qed.

Lemma OL_top_wedge :
  forall x, ⊤ ∧ x ≡ x
.
Proof.
intros x.
rewrite OL_wedge_com.
apply OL_wedge_top.
Qed.

Lemma OL_bot_wedge :
  forall x, ⊥ ∧ x ≡ ⊥
.
Proof.
intro x.
split.
- apply vee_l_ol.
  apply top_ol.
- apply top_ol.
Qed.

Lemma OL_wedge_bot :
  forall x, x ∧ ⊥ ≡ ⊥
.
Proof.
intro x.
rewrite OL_wedge_com.
apply OL_bot_wedge.
Qed.

Lemma OL_contrad :
  forall x, x ∧ ¬ x ≡ ⊥
.
Proof with try now apply I.
intro x.
split.
- apply cw_ol...
  simpl.
  apply vee_r_ol.
  apply ex_ol.
  apply vee_l_ol.
  rewrite bidual.
  apply ax_ol...
- apply top_ol.
Qed.


(** Second Focused System OLf **)

Inductive seq_3 : Set :=
| fc
| rv
| rr
.

Inductive olf : seq_3 -> formula -> formula -> Prop :=
| ax_fc_olf : forall x, olf fc (covar x) (var x)
| vee_l_fc_olf : forall C A B, olf fc C A -> olf fc C (vee A B)
| vee_r_fc_olf : forall C A B, olf fc C A -> olf fc C (vee B A)
| top_rv_olf : forall C, (sync C \/ is_covar C) -> olf rv C top
| top_rr_olf : forall C, olf rr top C
| wedge_rv_olf : forall C A B, olf rv C A -> olf rv C B -> olf rv C (wedge A B)
| wedge_rr_olf : forall C A B, olf rr A C -> olf rr B C -> olf rr (wedge A B) C
| unfoc_fc_olf : forall C A, async A -> olf rv C A -> olf fc C A
| unrev_rr_olf : forall C A, olf rv A C -> olf rr A C
| foc_l_rv_olf : forall A C, sync A -> olf fc C A -> olf rv A C
| foc_r_rv_olf : forall A C, sync A -> olf fc C A -> olf rv C A
| cw_rr_olf : forall A B C, olf fc (vee A B) (vee A B) -> olf rr (vee A B) C
| cw_rv_olf : forall A B C, (sync C \/ is_covar C) ->
                                  olf fc (vee A B) (vee A B) -> olf rv C (vee A B)
.

Notation "⊦ A ⇓ B" := (olf fc A B) (at level 50).
Notation "⊦ A ⇑ B" := (olf rv A B) (at level 50).
Notation "⊦ ⇑ A , B" := (olf rr A B) (at level 50).

(* Example 3.12 *)
Example example_1_3_olf :
  forall x y, ⊦ ⇑ bot, vee (vee (wedge (var x) (var y)) (covar x)) (covar y)
.
Proof with try auto_sync_async.
intros x y.
apply unrev_rr_olf.
apply cw_rv_olf...
apply vee_l_fc_olf.
apply vee_l_fc_olf.
apply unfoc_fc_olf...
apply wedge_rv_olf.
- apply foc_l_rv_olf...
  apply vee_l_fc_olf.
  apply vee_r_fc_olf.
  apply unfoc_fc_olf...
  apply foc_l_rv_olf...
  apply ax_fc_olf.
- apply foc_l_rv_olf...
  apply vee_r_fc_olf.
  apply unfoc_fc_olf...
  apply foc_l_rv_olf...
  apply ax_fc_olf.
Qed.

(* a version of olf with additional parameters and length *)
Inductive polf {Pss : seq_3 -> formula -> formula -> Prop} {fs : nat -> nat -> nat} :
  seq_3 -> formula -> formula -> nat -> Prop :=
 (* Pss can be used to constrain internal sequents with a predicate,
    fs is used for computing size in binary rules: typically plus or max
    last nat is proof "size" *)
| ax_fc_polf : forall x, Pss fc (covar x) (var x) ->
                polf fc (covar x) (var x) 1
| vee_l_fc_polf : forall C A B l1, Pss fc C (vee A B) ->
                   polf fc C A l1 -> polf fc C (vee A B) (S l1)
| vee_r_fc_polf : forall C A B l1, Pss fc C (vee B A) ->
                   polf fc C A l1 -> polf fc C (vee B A) (S l1)
| top_rv_polf : forall C, Pss rv C top ->
                 (sync C \/ is_covar C) ->
                 polf rv C top 1
| top_rr_polf : forall C, Pss rr top C -> polf rr top C 1
| wedge_rv_polf : forall C A B l1 l2, Pss rv C (wedge A B) ->
                   polf rv C A l1 -> polf rv C B l2 ->
                   polf rv C (wedge A B) (S (fs l1 l2))
| wedge_rr_polf : forall C A B l1 l2, Pss rr (wedge A B) C ->
                   polf rr A C l1 -> polf rr B C l2 ->
                   polf rr (wedge A B) C (S (fs l1 l2))
| unfoc_fc_polf : forall C A l1, Pss fc C A -> async A ->
                   polf rv C A l1 -> polf fc C A (S l1)
| unrev_rr_polf : forall C A l1, Pss rr A C ->
                   polf rv A C l1 -> polf rr A C (S l1)
| foc_l_rv_polf : forall A C l1, Pss rv A C -> sync A ->
                   polf fc C A l1 -> polf rv A C (S l1)
| foc_r_rv_polf : forall A C l1, Pss rv C A -> sync A ->
                   polf fc C A l1 -> polf rv C A (S l1)
| cw_rr_polf : forall A B C l1, Pss rr (vee A B) C ->
                polf fc (vee A B) (vee A B) l1 -> polf rr (vee A B) C (S l1)
| cw_rv_polf : forall A B C l1, Pss rv C (vee A B) ->
                (sync C \/ is_covar C) ->
                polf fc (vee A B) (vee A B) l1 -> polf rv C (vee A B) (S l1)
.

(* Pss is used to add structure on proofs, basic case is predicate True *)
Notation "l ⊦ A ⇓ B" := (@polf (fun _ _ _ => True) max fc A B l) (at level 50).
Notation "l ⊦ A ⇑ B" := (@polf (fun _ _ _ => True) max rv A B l) (at level 50).
Notation "l ⊦ ⇑ A , B" := (@polf (fun _ _ _ => True) max rr A B l) (at level 50).

Proposition olf_is_polf :
  forall fs t A B, olf t A B <-> exists l, (@polf (fun _ _ _ => True) fs t A B l)
.
Proof with try (now apply I) ; try eassumption ; try auto_sync_async.
intros fs t A B.
split.
- intro pi.
  induction pi ;
     try (now eexists ; constructor ; try (now apply I)) ;
     try (now destruct IHpi as [l pi'] ; eexists ; constructor ;
       try (now apply I) ; try eassumption ; try auto_sync_async).
  + destruct IHpi as [l pi'].
    eexists.
    apply vee_r_fc_polf...
  + destruct IHpi1 as [l1 pi1'].
    destruct IHpi2 as [l2 pi2'].
    eexists.
    apply wedge_rv_polf...
  + destruct IHpi1 as [l1 pi1'].
    destruct IHpi2 as [l2 pi2'].
    eexists.
    apply wedge_rr_polf...
  + destruct IHpi as [l pi'].
    eexists.
    apply foc_r_rv_polf...
  + destruct IHpi as [l pi'].
    eexists.
    apply cw_rr_polf...
  + destruct IHpi as [l pi'].
    eexists.
    apply cw_rv_polf...
- intros [l pi].
  induction pi ; try (now constructor ; try eassumption ; try auto_sync_async).
  + apply vee_r_fc_olf...
  + apply foc_r_rv_olf...
  + apply cw_rr_olf...
  + apply cw_rv_olf...
Qed.

Lemma not_var_var_fc_polf :
  forall x y l, ~ l ⊦ var x ⇓ var y
.
Proof.
intros x y l pi.
inversion pi.
inversion H0 ; inversion H1.
Qed.

Lemma not_bot_fc_polf :
  forall A l, ~ l ⊦ A ⇓ bot
.
Proof.
intros A l pi.
inversion pi.
inversion H0 ; inversion H1.
Qed.

(* Proposition 3.13, Part 1 *)
Proposition olf0_to_polf_0 :
  forall t A B l, olf0 t A B l ->
    (t = ll4 -> 
         (exists l', l' ⊦ A ⇓ B /\ sync B)
      \/
         (exists l', l' ⊦ B ⇓ A /\ sync A)
      \/
         (exists l', l' ⊦ A ⇓ A /\ sync A)
      \/
         (exists l', l' ⊦ B ⇓ B /\ sync B)
    )
  /\
    (t = fc4 -> (exists l', l' ⊦ A ⇓ B)
        \/ ((exists l', l' ⊦ A ⇓ A) /\ exists A1 A2, A = vee A1 A2))
  /\
    (t = rv4 -> (exists l', l' ⊦ A ⇑ B)
        \/ ((exists l', l' ⊦ A ⇓ A) /\ exists A1 A2, A = vee A1 A2))
  /\
    (t = rr4 -> exists l', l' ⊦ ⇑ A, B)
.
Proof with try reflexivity ; try eassumption ; try now auto_sync_async.
intros t A B l pi.
induction pi ; (split ; [ | split ; [ | split]]) ;
  intro Ht ; try (now inversion Ht) ;
  try (now eexists ; constructor ; assumption) ;
  try (now eexists ; constructor ; constructor) ;
  try (now left ; eexists ; constructor ; assumption) ;
  try (now left ; eexists ; constructor ; [ constructor | assumption ]) ;
  try (now left ; eexists ; constructor ; constructor ; assumption).
- apply IHpi in Ht.
  destruct Ht as [[l' pi']|pi'].
  + left.
    eexists.
    apply vee_l_fc_polf...
  + right...
- apply IHpi in Ht.
  destruct Ht as [[l' pi']|pi'].
  + left.
    eexists.
    apply vee_r_fc_polf...
  + right...
- assert (Ht' := Ht).
  apply IHpi1 in Ht.
  apply IHpi2 in Ht'.
  destruct Ht as [[l' pi']|pi'] ;
  destruct Ht' as [[l'' pi'']|pi''] ; try (right ; assumption).
  left.
  eexists.
  apply wedge_rv_polf...
- assert (Ht' := Ht).
  apply IHpi1 in Ht.
  apply IHpi2 in Ht'.
  destruct Ht as [l' pi'].
  destruct Ht' as [l'' pi''].
  eexists.
  apply wedge_rr_polf...
- assert (rv4 = rv4) as Ht'...
  apply IHpi in Ht'.
  destruct Ht' as [[l' pi']|pi'].
  + left.
    eexists.
    apply unfoc_fc_polf...
  + right...
- assert (ll4 = ll4) as Ht'...
  apply IHpi in Ht'.
  destruct Ht' as [Hf|[Hf|[Hf|Hf]]] ; destruct Hf as [l' [Hf Hs]].
  + left.
    eexists.
    apply foc_r_rv_polf...
  + left.
    eexists.
    apply foc_l_rv_polf...
  + inversion Hs ; subst.
    * apply not_var_var_fc_polf in Hf.
      destruct Hf.
    * apply not_bot_fc_polf in Hf.
      destruct Hf.
    * right.
      split ; eexists...
      eexists...
  + inversion Hs ; subst.
    * apply not_var_var_fc_polf in Hf.
      destruct Hf.
    * apply not_bot_fc_polf in Hf.
      destruct Hf.
    * apply ex_ll_olf0 in pi.
      apply left_is_sync_or_covar_ll_olf0 in pi.
      left.
      eexists.
      apply cw_rv_polf...
- assert (rv4 = rv4) as Ht'...
  apply IHpi in Ht'.
  destruct Ht' as [[l' pi']|[[l' pi'] [A1 [A2 Hv]]]].
  + eexists.
    apply unrev_rr_polf...
  + subst.
    eexists.
    apply cw_rr_polf...
- assert (fc4 = fc4) as Ht'...
  apply IHpi in Ht'.
  destruct Ht' as [[l3 pi3]|[[l3 pi3] [A1 [A2 Hv]]]].
  + right ; left.
    eexists.
    split...
  + right ; right ; right.
    subst.
    eexists.
    split...
- assert (fc4 = fc4) as Ht'...
  apply IHpi in Ht'.
  destruct Ht' as [[l3 pi3]|[[l3 pi3] [A1 [A2 Hv]]]].
  + left.
    eexists.
    split...
  + right ; right ; left.
    subst.
    eexists.
    split...
- apply IHpi in Ht.
  right ; right ; left.
  inversion Ht as [Htt | [Htt | [Htt | Htt]]] ; destruct Htt as [ltt [Htt Hs]] ;
    eexists ; split...
- apply IHpi in Ht.
  right ; right ; right.
  inversion Ht as [Htt | [Htt | [Htt | Htt]]] ; destruct Htt as [ltt [Htt Hs]] ;
    eexists ; split...
Qed.

(* Proposition 3.13, Part 2 *)
Proposition olf0_to_polf :
  forall A B l, olf0 rr4 A B l -> exists l', l' ⊦ ⇑ A, B
.
Proof.
intros A B l pi.
apply olf0_to_polf_0 in pi.
apply pi.
reflexivity.
Qed.

(* Proposition 3.14 *)
Proposition polf_to_ol :
  forall Pss fs t A B l, @polf Pss fs t A B l -> ⊦  A, B
.
Proof with
  try assumption ; try (apply ex_ol ; assumption) ;
  try now apply I.
intros Pss fs t A B l pi.
induction pi ;
  try (now constructor ; assumption) ;
  try (now apply ex_ol ; constructor ; assumption) ;
  try (now apply ex_ol ; constructor ; apply ex_ol ; assumption)...
- apply ax_var_ol.
- apply ex_ol.
  apply vee_r_ol...
- apply cw_ol...
- apply ex_ol.
  apply cw_ol...
Qed.

(* Soundness and Completeness of OLf wrt OL *)
Theorem ol_iff_olf :
  forall A B, ⊦  A, B <-> ⊦ ⇑ A, B
.
Proof with assumption.
intros A B.
split ; intro pi.
- apply atomic_ol in pi.
  apply vee_ol in pi.
  apply revert_ol in pi.
  apply ol_to_olf0 in pi.
  destruct pi as [l pi].
  apply olf0_to_polf in pi.
  apply olf_is_polf in pi...
- apply (olf_is_polf plus) in pi.
  destruct pi as [l pi].
  apply polf_to_ol in pi...
Qed.

(* End of Section 3.4 *)
Proposition cut_elim_olf :
  forall A B C, ⊦  ⇑ A, B -> ⊦  ⇑ dual B, C -> ⊦  ⇑ A, C
.
Proof.
intros A B C pi1 pi2.
apply ol_iff_olf.
apply ol_iff_olf in pi1.
apply ol_iff_olf in pi2.
eapply cut_elim_ol ; eassumption.
Qed.


(** Backward Proof Search **)

(* measure on formulas *)
Fixpoint gsize A :=
match A with
| var x     => 1
| covar x   => 1
| top       => 1
| bot       => 1
| wedge A B => gsize A + gsize B
| vee A B   => 2 * (gsize A + gsize B)
end.

Notation "'φ' A" := (gsize A) (at level 9).

Lemma gsize_pos :
  forall A, 0 < gsize A
.
Proof.
induction A ; simpl ; omega.
Qed.

Lemma gsize_small_0 :
  forall A, 2 * gsize A <= exp (fsize A)
.
Proof with try (simpl ; lia).
induction A...
- assert (He1 := exp_mon (fsize A1) (fsize A1 + fsize A2)).
  assert (He2 := exp_mon (fsize A2) (fsize A2 + fsize A1)).
  rewrite plus_comm in He2...
- assert (He1 := exp_mon (fsize A1 + 1) (fsize A1 + fsize A2)).
  assert (He2 := exp_mon (1 + fsize A2) (fsize A1 + fsize A2)).
  assert (Hf1 := fsize_pos A1).
  assert (Hf2 := fsize_pos A2).
  assert (fsize A1 + 1 <= fsize A1 + fsize A2) as H1...
  apply He1 in H1.
  assert (1 + fsize A2 <= fsize A1 + fsize A2) as H2...
  apply He2 in H2.
  rewrite plus_comm in H1.
  simpl in H1.
  simpl in H2...
Qed.

Lemma gsize_small :
  forall A, gsize A < exp (fsize A)
.
Proof.
intro A.
assert (Hp := gsize_pos A).
assert (Hs := gsize_small_0 A).
omega.
Qed.

(* measure on sequents *)
Fixpoint ssize t A B :=
match t with
| fc => gsize A + gsize B +
  (match B with
  | var _ => 0
  | covar _ => 1 + gsize B
  | bot => 0
  | top => 1 + gsize B
  | vee _ _ => 0
  | wedge _ _ => 1 + gsize B
  end)
| rv => gsize A + 2 * gsize B
| rr => 2 * (gsize A + gsize B)
end.

Notation "ψ(⊦ A ⇓ B )" := (ssize fc A B) (at level 40).
Notation "ψ(⊦ A ⇑ B )" := (ssize rv A B) (at level 40).
Notation "ψ(⊦ ⇑ A , B )" := (ssize rr A B) (at level 40).

(* facts about ssize *)
Fact f1 : forall A B C, ssize fc A B < ssize fc A (vee B C).
Proof.
intros.
assert (Hs := gsize_pos C).
case B ; intros ; simpl ; lia.
Qed.

Fact f2 : forall A B C, ssize fc A B < ssize fc A (vee C B).
Proof.
intros.
assert (Hs := gsize_pos C).
case B ; intros ; simpl ; lia.
Qed.

Fact f3 : forall t A B C, ssize t A B < ssize t A (wedge B C).
Proof with try (simpl ; lia).
intros.
assert (Hs := gsize_pos C).
case t...
case B ; intros...
Qed.

Fact f4 : forall t A B C, ssize t A B < ssize t A (wedge C B).
Proof with try (simpl ; lia).
intros.
assert (Hs := gsize_pos C).
case t...
case B ; intros...
Qed.

Fact f5 : forall A B, async B \/ is_covar B -> ssize rv A B < ssize fc A B.
Proof.
intros.
destruct B ;
  try (now inversion H as [Ha | Ha] ; inversion Ha) ; simpl ; lia.
Qed.

Fact f6 : forall A B, ssize rv A B < ssize rr A B.
Proof. 
intros.
assert (He := gsize_pos A).
simpl ; lia.
Qed.

Fact f7 : forall A B, sync B -> ssize fc A B < ssize rv A B.
Proof with try (simpl ; lia).
intros.
destruct B ; try now inversion H...
assert (Hs := gsize_pos B2)...
Qed.

Fact f8 : forall A B, sync B -> ssize fc A B < ssize rv B A.
Proof.
intros.
assert (Hs := gsize_pos A).
destruct B ; try now inversion H ; simpl ; lia.
Qed.

Fact f9 : forall A B, sync A -> ssize fc A A < ssize rr A B.
Proof.
intros.
assert (Hs := gsize_pos B).
destruct A ; try now inversion H ; simpl ; lia.
Qed.

Fact f10 : forall A B, sync A -> ssize fc A A < ssize rv B A.
Proof.
intros.
assert (Hs := gsize_pos B).
destruct A ; try now inversion H ; simpl ; lia.
Qed.

Fact f11 : forall A B C, ssize rr B A < ssize rr (wedge B C) A.
Proof.
intros.
assert (Hs := gsize_pos C).
simpl ; lia.
Qed.

Fact f12 : forall A B C, ssize rr B A < ssize rr (wedge C B) A.
Proof.
intros.
assert (Hs := gsize_pos C).
simpl ; lia.
Qed.

(* Proposition 4.1 *)
Proposition exp_height_bound_polf :
  forall Pss t A B l, @polf Pss max t A B l -> l < ssize t A B
.
Proof with try auto_sync_async ; try lia.
intros Pss t A B l pi.
induction pi ; try (unfold ssize ; simpl ; omega).
- assert (Hf := f1 C A B)...
- assert (Hf := f2 C A B)...
- assert (Hf1 := f3 rv C A B).
  assert (Hf2 := f4 rv C B A)...
- assert (Hf1 := f11 C A B).
  assert (Hf2 := f12 C B A)...
- assert (async A \/ is_covar A) as Ha...
  apply (f5 C A) in Ha...
- assert (Hf := f6 A C)...
- apply (f8 C A) in H0...
- apply (f7 C A) in H0...
- assert (sync (vee A B)) as Hs...
  apply (f9 (vee A B) C) in Hs...
- assert (sync (vee A B)) as Hs...
  apply (f10 (vee A B) C) in Hs...
Qed.

(* sub-formula relation *)
Inductive subform : formula -> formula -> Prop :=
| sub_id : forall A, subform A A
| sub_vee_l : forall A B C, subform A B -> subform A (vee B C) 
| sub_vee_r : forall A B C, subform A B -> subform A (vee C B) 
| sub_wedge_l : forall A B C, subform A B -> subform A (wedge B C) 
| sub_wedge_r : forall A B C, subform A B -> subform A (wedge C B) 
.

Lemma subform_size :
  forall A B, subform A B -> fsize A <= fsize B
.
Proof.
intros A B Hs.
induction Hs ; simpl ; omega.
Qed.

Lemma subform_trans :
  forall B C, subform B C -> forall A, subform A B -> subform A C
.
Proof with try assumption.
intros B C Hs.
induction Hs ; intros A0 Hs0 ; try apply IHHs in Hs0...
- apply sub_vee_l...
- apply sub_vee_r...
- apply sub_wedge_l...
- apply sub_wedge_r...
Qed.

(* sub-formula of R1 or R2 *)
Definition bisubform A R1 R2 :=
  subform A R1 \/ subform A R2
.

(* Sub-Formula Property *)
Proposition sub_formula_0 :
  forall fs R1 R2 t A B l,
  @polf (fun _ _ _ => True) fs t A B l ->
  bisubform A R1 R2 -> bisubform B R1 R2 ->
    @polf (fun t' A' B' => bisubform A' R1 R2 /\ bisubform B' R1 R2) fs t A B l
.
Proof with try eassumption ; try (now constructor) ;
           try (now split ; assumption).
intros fs R1 R2 t A B l pi.
induction pi ; intros Ps1 Ps2.
- apply ax_fc_polf...
- apply vee_l_fc_polf...
  apply IHpi...
  destruct Ps2 ; [left | right] ;
    eapply subform_trans ; try eassumption ; apply sub_vee_l...
- apply vee_r_fc_polf...
  apply IHpi...
  destruct Ps2 ; [left | right] ;
    eapply subform_trans ; try eassumption ; apply sub_vee_r...
- apply top_rv_polf...
- apply top_rr_polf...
- apply wedge_rv_polf...
  + apply IHpi1...
    destruct Ps2 ; [left | right] ;
      eapply subform_trans ; try eassumption ; apply sub_wedge_l...
  + apply IHpi2...
    destruct Ps2 ; [left | right] ;
      eapply subform_trans ; try eassumption ; apply sub_wedge_r...
- apply wedge_rr_polf...
  + apply IHpi1...
    destruct Ps1 ; [left | right] ;
      eapply subform_trans ; try eassumption ; apply sub_wedge_l...
  + apply IHpi2...
    destruct Ps1 ; [left | right] ;
      eapply subform_trans ; try eassumption ; apply sub_wedge_r...
- apply unfoc_fc_polf...
  apply IHpi...
- apply unrev_rr_polf...
  apply IHpi...
- apply foc_l_rv_polf...
  apply IHpi...
- apply foc_r_rv_polf...
  apply IHpi...
- apply cw_rr_polf...
  apply IHpi...
- apply cw_rv_polf...
  apply IHpi...
Qed.

Proposition sub_formula :
  forall fs t A B l,
  @polf (fun _ _ _ => True) fs t A B l ->
    @polf (fun t' A' B' => bisubform A' A B /\ bisubform B' A B) fs t A B l
.
Proof with try now constructor.
intros fs t A B l pi.
apply sub_formula_0.
- assumption.
- left...
- right...
Qed.

(* sub-formula relation with position inside formula tree *)
Inductive subform_pos : formula -> formula -> nat -> Prop :=
| sub_pos_id : forall A, subform_pos A A 0
| sub_pos_vee_l : forall A B C i, subform_pos A B i ->
                    subform_pos A (vee B C) (S i)
| sub_pos_vee_r : forall A B C i, subform_pos A B i ->
                    subform_pos A (vee C B) (fsize C + S i)
| sub_pos_wedge_l : forall A B C i, subform_pos A B i ->
                      subform_pos A (wedge B C) (S i)
| sub_pos_wedge_r : forall A B C i, subform_pos A B i ->
                      subform_pos A (wedge C B) (fsize C + S i)
.

Lemma subform_exists_pos :
  forall A B, subform A B <-> exists i, subform_pos A B i
.
Proof with try eassumption.
intros A B.
split ; intro Hs.
- induction Hs ; try (now eexists ; constructor) ;
    destruct IHHs as [i Hsi] ; eexists.
  + apply sub_pos_vee_l...
  + apply sub_pos_vee_r...
  + apply sub_pos_wedge_l...
  + apply sub_pos_wedge_r...
- destruct Hs as [i Hsi].
  induction Hsi.
  + apply sub_id.
  + apply sub_vee_l...
  + apply sub_vee_r...
  + apply sub_wedge_l...
  + apply sub_wedge_r...
Qed.

Lemma subform_small :
  forall A B i, subform_pos A B i -> i < fsize B
.
Proof.
intros A B i Hs.
induction Hs ; simpl ; try omega.
apply fsize_pos.
Qed.

Lemma subform_uniq_pos :
  forall A B C i, subform_pos A C i -> subform_pos B C i -> A = B
.
Proof with try assumption ; try reflexivity ; try omega.
intros A B C i Hs.
induction Hs ; intro Hs'.
- inversion Hs'...
- inversion Hs'...
  + apply IHHs...
  + apply subform_small in Hs...
- inversion Hs'...
  + apply subform_small in H1...
  + apply IHHs...
    assert (i = i0)...
    subst...
- inversion Hs'...
  + apply IHHs...
  + apply subform_small in Hs...
- inversion Hs'...
  + apply subform_small in H1...
  + apply IHHs...
    assert (i = i0)...
    subst...
Qed.

(* sub-formula with position wrt a pair of formulas *)
Definition bisubform_pos A R1 R2 i :=
  subform_pos A R1 i \/ exists j, subform_pos A R2 j /\ i = j + fsize R1
.

Lemma bisubform_exists_pos :
  forall A R1 R2, bisubform A R1 R2 <-> exists i, bisubform_pos A R1 R2 i
.
Proof with try eassumption ; try reflexivity.
intros A R1 R2.
split ; intro Hs.
- destruct Hs as [Hs | Hs].
  + apply subform_exists_pos in Hs.
    destruct Hs as [i Hsi].
    eexists i.
    left...
  + apply subform_exists_pos in Hs.
    destruct Hs as [i Hsi].
    exists (i + fsize R1).
    right.
    exists i.
    split...
- destruct Hs as [i [Hsi | Hsi]] ; [left | right] ;
    apply subform_exists_pos.
  + eexists...
  + destruct Hsi as [j [Hsj Hsi]].
    eexists...
Qed.

Lemma bisubform_small :
  forall A R1 R2 i, bisubform_pos A R1 R2 i -> i < fsize R1 + fsize R2
.
Proof with try (simpl ; omega).
intros A R1 R2 i Hs.
destruct Hs as [Hs | Hs].
- apply subform_small in Hs...
- destruct Hs as [j [Hj Hi]].
  apply subform_small in Hj...
Qed.

Lemma bisubform_uniq_pos :
  forall A B R1 R2 i,
    bisubform_pos A R1 R2 i -> bisubform_pos B R1 R2 i -> A = B
.
Proof with try eassumption ; try reflexivity ; try omega.
intros A B R1 R2 i Hs.
induction Hs ; intro Hs' ; inversion Hs'.
- eapply subform_uniq_pos...
- destruct H0 as [j [Hj Hi]].
  apply subform_small in H.
  apply subform_small in Hj...
- destruct H as [j [Hj Hi]].
  apply subform_small in H0.
  apply subform_small in Hj...
- destruct H as [j1 [Hj1 Hi1]].
  destruct H0 as [j2 [Hj2 Hi2]].
  assert (j1 = j2)...
  subst.
  eapply subform_uniq_pos...
Qed.

(* existence of functions e1 e2 e3 which extract sequents along a branch *)
Proposition bounding_functions :
  forall R1 R2 t A B l,
  @polf (fun t' A' B' => bisubform A' R1 R2 /\ bisubform B' R1 R2) max t A B l ->
    exists e1 e2 e3, forall n,
        (S n < l ->
          ssize (e1 n) (e2 n) (e3 n) < ssize (e1 (S n)) (e2 (S n)) (e3 (S n)))
     /\ (S n = l -> ssize (e1 n) (e2 n) (e3 n) = ssize t A B)
     /\ (n < l -> bisubform (e2 n) R1 R2 /\ bisubform (e3 n) R1 R2)
.
Proof with try eassumption ; try omega ; try auto_sync_async.
intros R1 R2 t A B l pi.
induction pi ; try destruct IHpi as [e1 [e2 [e3 He]]].
- exists (fun n => fc).
  exists (fun n => covar x).
  exists (fun n => var x).
  intro n.
  split ; [ | split] ; intro Hl...
- exists (fun n => if (leb (S n) l1) then e1 n else fc).
  exists (fun n => if (leb (S n) l1) then e2 n else C).
  exists (fun n => if (leb (S n) l1) then e3 n else vee A B).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc C A) as Hss
        by (apply He ; reflexivity).
      assert (Hf := f1 C A B)...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else fc).
  exists (fun n => if (leb (S n) l1) then e2 n else C).
  exists (fun n => if (leb (S n) l1) then e3 n else vee B A).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc C A) as Hss
        by (apply (He n) ; omega).
      assert (Hf := f2 C A B)...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => rv).
  exists (fun n => C).
  exists (fun n => top).
  intro n.
  split ; [ | split] ; intro Hl...
- exists (fun n => rr).
  exists (fun n => top).
  exists (fun n => C).
  intro n.
  split ; [ | split] ; intro Hl...
- destruct (Max.max_dec l1 l2) as [Hmax | Hmax] ; rewrite Hmax ; clear Hmax.
  { destruct IHpi1 as [e1 [e2 [e3 He]]].
    exists (fun n => if (leb (S n) l1) then e1 n else rv).
    exists (fun n => if (leb (S n) l1) then e2 n else C).
    exists (fun n => if (leb (S n) l1) then e3 n else wedge A B).
    intro n.
    split ; [ | split] ; intro Hl.
    + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
      * apply He...
      * assert (S n = l1)...
        subst.
        assert (ssize (e1 n) (e2 n) (e3 n) = ssize rv C A) as Hss
          by (apply He ; reflexivity).       
        assert (Hf := f3 rv C A B)...
    + case_bool (S n) l1...
    + case_bool (S n) l1...
      apply He...
  }{
    destruct IHpi2 as [e1 [e2 [e3 He]]].
    exists (fun n => if (leb (S n) l2) then e1 n else rv).
    exists (fun n => if (leb (S n) l2) then e2 n else C).
    exists (fun n => if (leb (S n) l2) then e3 n else wedge A B).
    intro n.
    split ; [ | split] ; intro Hl.
    + case_bool (S n) l2; rename HHeq into HHeq' ; case_bool (S (S n)) l2...
      * apply He...
      * assert (S n = l2)...
        subst.
        assert (ssize (e1 n) (e2 n) (e3 n) = ssize rv C B) as Hss
          by (apply He ; reflexivity).
        assert (Hf := f4 rv C B A)...
    + case_bool (S n) l2...
    + case_bool (S n) l2...
      apply He...
  }
- destruct (Max.max_dec l1 l2) as [Hmax | Hmax] ; rewrite Hmax ; clear Hmax.
  { destruct IHpi1 as [e1 [e2 [e3 He]]].
    exists (fun n => if (leb (S n) l1) then e1 n else rr).
    exists (fun n => if (leb (S n) l1) then e2 n else wedge A B).
    exists (fun n => if (leb (S n) l1) then e3 n else C).
    intro n.
    split ; [ | split] ; intro Hl.
    + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
      * apply He...
      * assert (S n = l1)...
        subst.
        assert (ssize (e1 n) (e2 n) (e3 n) = ssize rr A C) as Hss
          by (apply He ; reflexivity).
        assert (Hf := f11 C A B)...
    + case_bool (S n) l1...
    + case_bool (S n) l1...
      apply He...
  }{
    destruct IHpi2 as [e1 [e2 [e3 He]]].
    exists (fun n => if (leb (S n) l2) then e1 n else rr).
    exists (fun n => if (leb (S n) l2) then e2 n else wedge A B).
    exists (fun n => if (leb (S n) l2) then e3 n else C).
    intro n.
    split ; [ | split] ; intro Hl.
    + case_bool (S n) l2; rename HHeq into HHeq' ; case_bool (S (S n)) l2...
      * apply He...
      * assert (S n = l2)...
        subst.
        assert (ssize (e1 n) (e2 n) (e3 n) = ssize rr B C) as Hss
          by (apply He ; reflexivity).
        assert (Hf := f12 C B A)...
    + case_bool (S n) l2...
    + case_bool (S n) l2...
      apply He...
  }
- exists (fun n => if (leb (S n) l1) then e1 n else fc).
  exists (fun n => if (leb (S n) l1) then e2 n else C).
  exists (fun n => if (leb (S n) l1) then e3 n else A).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize rv C A) as Hss.
      apply He...
      rewrite Hss.
      assert (async A \/ is_covar A) as Ha...
      apply (f5 C A) in Ha...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else rr).
  exists (fun n => if (leb (S n) l1) then e2 n else A).
  exists (fun n => if (leb (S n) l1) then e3 n else C).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize rv A C) as Hss
        by (apply He ; reflexivity).
      assert (Hf := f6 A C)...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else rv).
  exists (fun n => if (leb (S n) l1) then e2 n else A).
  exists (fun n => if (leb (S n) l1) then e3 n else C).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc C A) as Hss
        by (apply He ; reflexivity).
      apply (f8 C A) in H0...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else rv).
  exists (fun n => if (leb (S n) l1) then e2 n else C).
  exists (fun n => if (leb (S n) l1) then e3 n else A).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc C A) as Hss
        by (apply He ; reflexivity).
      apply (f7 C A) in H0...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else rr).
  exists (fun n => if (leb (S n) l1) then e2 n else vee A B).
  exists (fun n => if (leb (S n) l1) then e3 n else C).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc (vee A B) (vee A B)) as Hss
        by (apply He ; reflexivity).
      assert (sync (vee A B)) as Hs...
      apply (f9 (vee A B) C) in Hs...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
- exists (fun n => if (leb (S n) l1) then e1 n else rv).
  exists (fun n => if (leb (S n) l1) then e2 n else C).
  exists (fun n => if (leb (S n) l1) then e3 n else vee A B).
  intro n.
  split ; [ | split] ; intro Hl.
  + case_bool (S n) l1; rename HHeq into HHeq' ; case_bool (S (S n)) l1...
    * apply He...
    * assert (S n = l1)...
      subst.
      assert (ssize (e1 n) (e2 n) (e3 n) = ssize fc (vee A B) (vee A B)) as Hss
        by (apply He ; reflexivity).
      assert (sync (vee A B)) as Hs...
      apply (f10 (vee A B) C) in Hs...
  + case_bool (S n) l1...
  + case_bool (S n) l1...
    apply He...
Qed.

Lemma bound_t :
  exists e : seq_3 -> nat,
   ((forall t, e t < 3)
   /\ (forall t1 t2, e t1 = e t2 -> t1 = t2))
.
Proof.
eexists (fun t => match t with fc => 0 | rv => 1 | rr => 2 end).
split.
- destruct t ; omega.
- intros t1 t2.
  destruct t1 ; destruct t2 ; try reflexivity ; omega.
Qed.

(* position as a function *)
Lemma bound_f :
  forall R1 R2 l,
  forall e0,
  (forall n, n < l -> bisubform (e0 n) R1 R2) -> 
    exists e, 
       ((forall n, n < l -> e n < fsize R1 + fsize R2)
      /\ (forall n m, n < l -> m < l -> e n = e m -> e0 n = e0 m))
.
Proof with try eassumption ; try omega.
intros R1 R2 l e0 He.
assert (HH := (fchoice_finite l (fun x y => bisubform_pos (e0 x) R1 R2 y)
                (fun x Hl => (proj1 (bisubform_exists_pos (e0 x) R1 R2))
                               (He x Hl)))).
destruct HH as [f HHf].
exists (fun n => if leb (S n) l then f n else 0).
split.
- intros n Hl.
  case_bool (S n) l.
  + specialize HHf with n.
    apply HHf in Hl.
    eapply bisubform_small...
  + assert (Hp := fsize_pos R1)...
- intros n m Hn Hm.
  case_bool (S n) l ; rename HHeq into HHeq' ; case_bool (S m) l...
  intro Hmn.
  assert (HHn := HHf n Hn).
  assert (HHm := HHf m Hm).
  rewrite <- Hmn in HHm.
  eapply bisubform_uniq_pos...
Qed.

(* Polynomial Bound on Height of Proofs *)
(* End of Section 4.1, Part 1 *)
Proposition poly_height_bound_polf :
  forall A B l, l ⊦  ⇑  A, B -> l <= 3 * (fsize A + fsize B) * (fsize A + fsize B)
.
Proof with try assumption ; try omega.
intros R1 R2 l pi.
apply bound_inj_fun.
apply sub_formula in pi.
apply bounding_functions in pi.
destruct pi as [e1 [e2 [e3 He]]].
assert (Hf := bound_t).
assert (forall n, n < l -> bisubform (e2 n) R1 R2) as He2 by (intro ; apply He).
assert (forall n, n < l -> bisubform (e3 n) R1 R2) as He3 by (intro ; apply He).
apply bound_f in He2.
apply bound_f in He3.
destruct Hf as [f1 [Hf1b Hf1i]].
destruct He2 as [f2 [Hf2b Hf2i]].
destruct He3 as [f3 [Hf3b Hf3i]].
exists (fun k => if leb (S k) l then 
          (f1 (e1 k) * ((fsize R1 + fsize R2) * (fsize R1 + fsize R2)))
          + (f2 k * (fsize R1 + fsize R2))
          + f3 k else 0).
split.
- intros n Hl.
  case_bool (S n) l...
  specialize Hf1b with (e1 n).
  specialize Hf2b with n.
  specialize Hf3b with n.
  assert (Hl2 := Hl).
  apply Hf2b in Hl.
  apply Hf3b in Hl2.
  nia.
- intros n m Hn Hm H.
  case_bool (S n) l ; rename HHeq into HHeq' ; case_bool (S m) l...
  assert (Hpos1 := fsize_pos R1).
  assert (Hpos2 := fsize_pos R2).
  specialize Hf1i with (e1 n) (e1 m).
  assert (Hf2i' := Hf2i n m Hn Hm).
  assert (Hf3i' := Hf3i n m Hn Hm).
  assert (Hf2bn := Hf2b n Hn).
  assert (Hf3bn := Hf3b n Hn).
  assert (Hf2bm := Hf2b m Hm).
  assert (Hf3bm := Hf3b m Hm).
  assert (f3 n = f3 m) as He3
    by (apply (uniq_euclid_divid _ (f1 (e1 m) * (fsize R1 + fsize R2) + f2 m)
          (fsize R1 + fsize R2) (f1 (e1 n) * (fsize R1 + fsize R2) + f2 n)) ; nia).
  assert (f2 n = f2 m) as He2
    by (apply (uniq_euclid_divid _ (f1 (e1 m)) (fsize R1 + fsize R2) (f1 (e1 n))) ; nia).
  assert (f1 (e1 n) = f1 (e1 m))
    as He1 by (rewrite He2 in H ; rewrite He3 in H ; nia).
  apply Hf1i in He1.
  apply Hf2i' in He2.
  apply Hf3i' in He3.
  assert (forall n, (S n < l ->
    ssize (e1 n) (e2 n) (e3 n) < ssize (e1 (S n)) (e2 (S n)) (e3 (S n))))
    as Hi by apply He.
  assert (Hi' := inc_fun (fun x => ssize (e1 x) (e2 x) (e3 x)) l Hi).
  simpl in Hi'.
  assert (Hi'' := injective_inc_fun _ _ Hi').
  apply Hi''...
  rewrite He1.
  rewrite He2.
  rewrite He3...
Qed.

(* End of Section 4.1, Part 2 *)
Proposition size_to_height_polf :
  forall Pss t A B s, @polf Pss plus t A B s ->
    exists h, @polf Pss max t A B h /\ s < exp h
.
Proof with try assumption ; try (simpl ; omega).
intros Pss t A B s pi.
induction pi ;
  try (exists 1 ; split ; [constructor ; assumption | simpl ; omega]) ;
  try (destruct IHpi as [h [pi' Ho]] ; exists (S h) ; split ;
         [constructor ; assumption | simpl ; omega]).
- destruct IHpi as [h [pi' Ho]]...
  exists (S h).
  split...
  apply vee_r_fc_polf...
- destruct IHpi1 as [h1 [pi1' Ho1]]...
  destruct IHpi2 as [h2 [pi2' Ho2]]...
  exists (S (max h1 h2)).
  split.
  + apply wedge_rv_polf...
  + simpl.
    assert (Hmax := mon_max _ h1 h2 exp_mon).
    nia.
- destruct IHpi1 as [h1 [pi1' Ho1]]...
  destruct IHpi2 as [h2 [pi2' Ho2]]...
  exists (S (max h1 h2)).
  split.
  + apply wedge_rr_polf...
  + simpl.
    assert (Hmax := mon_max _ h1 h2 exp_mon).
    nia.
- destruct IHpi as [h [pi' Ho]]...
  exists (S h).
  split...
  apply foc_r_rv_polf...
- destruct IHpi as [h [pi' Ho]]...
  exists (S h).
  split...
  apply cw_rr_polf...
- destruct IHpi as [h [pi' Ho]]...
  exists (S h).
  split...
  apply cw_rv_polf...
Qed.

Proposition exp_size_bound_polf :
  forall A B s, @polf (fun _ _ _ => True) plus rr A B s ->
    s < exp (3 * (fsize A + fsize B) * (fsize A + fsize B))
.
Proof.
intros A B s pi.
apply size_to_height_polf in pi.
destruct pi as [h [pi Hb]].
apply poly_height_bound_polf in pi.
apply exp_mon in pi.
omega.
Qed.


(** Single Formula Proof Search **)

Inductive free_at : Atom -> formula -> Prop :=
| fvar : forall x, free_at x (var x)
| fcovar : forall x, free_at x (covar x)
| fwedgel : forall x A B, free_at x A -> free_at x (wedge A B)
| fwedger : forall x A B, free_at x A -> free_at x (wedge B A)
| fveel : forall x A B, free_at x A -> free_at x (vee A B)
| fveer : forall x A B, free_at x A -> free_at x (vee B A)
.

Parameter eqat : Atom -> Atom -> bool.
Parameter eqateq : forall x y, eqat x y = true <-> x = y.

Parameter X : Atom.
Parameter Y : Atom.
Parameter two_at : X <> Y.

Definition XX := ν X ∨ ν Y.
Definition YY := ((ν X ∨ ν Y) ∧ κ X) ∨ ν X.

Lemma leq_YY_XX : OL_leq YY XX.
Proof with try now apply I.
apply wedge_ol.
- apply vee_l_ol.
  change XX with (dual (wedge (covar X) (covar Y))).
  apply ex_ol.
  apply ax_ol...
- apply ex_ol.
  apply vee_l_ol.
  change (var X) with (dual (covar X)).
  apply ax_ol...
Qed.

Lemma inf_XX_YY : XX ∧ YY ≡ YY.
Proof with try now apply I.
split.
- apply vee_r_ol.
  apply ax_ol...
- apply ex_ol.
  apply wedge_ol ; apply ex_ol.
  + apply leq_YY_XX.
  + apply ax_ol...
Qed.

Lemma inf_XX_nYY : XX ∧ ¬YY ≡ ⊥.
Proof with try now apply I.
split.
- apply cw_ol...
  apply vee_r_ol.
  apply vee_l_ol.
  apply wedge_ol ; apply ex_ol.
  + apply vee_l_ol.
    change (wedge (covar X) (covar Y)) with (dual (vee (var X) (var Y))).
    apply ax_ol...
  + apply vee_r_ol.
    apply vee_r_ol.
    change (var X) with (dual (covar X)).
    apply ax_ol...
- apply top_ol.
Qed.

Lemma not_top_bot : ~ ⊤ ≡ ⊥.
Proof.
intros [H _].
apply ol_iff_olf in H.
inversion H.
inversion H0.
- inversion H4.
  inversion H5.
- inversion H4.
  inversion H5.
Qed.

Lemma not_leq_top_XX : ~ OL_leq (⊤) XX.
Proof.
intros H.
apply ol_iff_olf in H.
inversion H.
inversion H0.
- inversion H4.
  inversion H5.
- inversion H4.
  + inversion H10.
    inversion H11.
  + inversion H10.
    inversion H11.
  + inversion H5.
- inversion H7.
  + inversion H11.
    inversion H12.
  + inversion H11.
    inversion H12.
  + inversion H8.
Qed.

Lemma not_top_XX : ~ ⊤ ≡ XX.
Proof.
intros [H _].
apply not_leq_top_XX.
assumption.
Qed.

Lemma not_leq_top_nYY : ~ OL_leq (⊤) (¬ YY).
Proof.
intros H.
apply ol_iff_olf in H.
inversion H.
inversion H0.
- inversion H7.
  + inversion H9.
    inversion H10.
  + inversion H9.
    inversion H13.
    * inversion H17.
      inversion H18.
    * inversion H14.
- inversion H4.
  inversion H5.
- inversion H1.
Qed.

Lemma not_top_nYY : ~ ⊤ ≡ ¬YY.
Proof.
intros [H _].
apply not_leq_top_nYY.
assumption.
Qed.

Lemma not_leq_top_nXX : ~ OL_leq (⊤) (¬ XX).
Proof.
intros H.
apply not_leq_top_nYY.
transitivity (dual XX).
- assumption.
- apply OL_leq_dec.
  apply leq_YY_XX.
Qed.

Lemma not_top_nXX : ~ ⊤ ≡ ¬XX.
Proof.
intros [H _].
apply not_leq_top_nXX.
assumption.
Qed.

Lemma not_leq_top_YY : ~ OL_leq (⊤) YY.
Proof.
intros H.
apply not_leq_top_XX.
transitivity YY.
- assumption.
- apply leq_YY_XX.
Qed.

Lemma not_top_YY : ~ ⊤ ≡ YY.
Proof.
intros [H _].
apply not_leq_top_YY.
assumption.
Qed.

Lemma not_leq_nXX_XX : ~ OL_leq (¬XX) XX.
Proof.
intros H.
apply ol_iff_olf in H.
inversion H.
- inversion H0.
  + inversion H4.
    * inversion H10.
      inversion H11.
    * inversion H10.
      inversion H11.
    * inversion H5.
  + inversion H4.
    * inversion H10.
      inversion H11.
    * inversion H10.
      inversion H11.
    * inversion H5.
  + inversion H7.
    * inversion H11.
      inversion H12.
    * inversion H11.
      inversion H12.
    * inversion H8.
- inversion H2.
  + inversion H7.
    inversion H8.
  + inversion H7.
    inversion H8.
  + inversion H4.
Qed.

Lemma not_XX_nXX : ~ XX ≡ ¬XX.
Proof.
intros [_ H].
apply not_leq_nXX_XX.
assumption.
Qed.

Lemma unprov_YY_YY : ~ ⊦ YY ⇓ YY.
Proof with try assumption.
intros H.
inversion H.
- inversion H3.
  inversion H5.
  + inversion H10.
    * inversion H14.
      inversion H20.
      inversion H22.
      inversion H27.
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      inversion H26.
      inversion H32.
      inversion H33.
      inversion H32.
      inversion H33.
      inversion H27.
      inversion H23.
      inversion H20.
      inversion H21.
      inversion H15.
    * inversion H14.
      inversion H20.
      inversion H21.
      inversion H20.
      inversion H21.
      inversion H15.
    * apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
  + inversion H9.
    * inversion H15.
      inversion H17.
      inversion H24.
      inversion H25.
      inversion H25.
      inversion H18.
      inversion H18.
    * inversion H15.
      inversion H16.
    * inversion H10.
  + inversion H6.
- inversion H3.
  inversion H4.
- inversion H0.
Qed.

Lemma unprov_nXX_YY : ~ ⊦ ⇑ ¬XX, YY.
Proof.
intros H.
inversion H.
- inversion H3.
  inversion H5.
  + inversion H6.
  + inversion H9.
    * inversion H15.
      inversion H17.
      inversion H24.
      inversion H25.
      inversion H25.
      inversion H18.
      inversion H18.
    * inversion H15.
      apply two_at.
      rewrite H17.
      reflexivity.
      inversion H16.
    * inversion H10.
  + apply unprov_YY_YY.
    assumption.
- inversion H0.
  + inversion H1.
  + inversion H4.
    * inversion H10.
      inversion H12.
      inversion H19.
      inversion H20.
      inversion H20.
      inversion H13.
      inversion H13.
    * inversion H10.
      inversion H11.
    * inversion H5.
  + inversion H5 ; inversion H8.
Qed.

Lemma not_leq_nYY_YY : ~ OL_leq (¬YY) YY.
Proof with try assumption.
intros H.
apply ol_iff_olf in H.
inversion H.
- inversion H0 ; apply unprov_YY_YY...
- apply unprov_YY_YY...
Qed.

Lemma not_YY_nYY : ~ YY ≡ ¬YY.
Proof.
intros [_ H].
apply not_leq_nYY_YY.
assumption.
Qed.

Lemma not_leq_nYY_XX : ~ OL_leq (¬YY) XX.
Proof with assumption.
intro H.
apply ol_iff_olf in H.
inversion H.
- inversion H0.
  + inversion H4.
    * inversion H10.
      inversion H12.
      inversion H17.
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      apply not_leq_nXX_XX.
      apply ol_iff_olf.
      rewrite bidual.
      apply cw_rr_olf...
      inversion H16.
      inversion H22.
      inversion H23.
      inversion H22.
      inversion H23.
      inversion H17.
      inversion H13.
    * inversion H10.
      inversion H11.
    * inversion H5.
  + inversion H4.
    * inversion H10.
      inversion H11.
    * inversion H10.
      inversion H11.
    * inversion H5.
  + apply not_leq_nXX_XX.
    apply ol_iff_olf.
    rewrite bidual.
    apply cw_rr_olf...
- apply unprov_YY_YY...
Qed.

Lemma not_XX_nYY : ~ XX ≡ ¬YY.
Proof.
intros [_ H].
apply not_leq_nYY_XX.
assumption.
Qed.

Definition hex A :=
  {A ≡ ⊤} + {A ≡ ⊥} + {A ≡ XX} + {A ≡ ¬ XX} + {A ≡ YY} + {A ≡ ¬ YY}
.

Lemma hex_dual :
  forall a, hex a -> hex (¬ a)
.
Proof with try reflexivity.
intros a Ha.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha].
- left ; left ; left ; left ; right.
  rewrite Ha ; simpl...
- left ; left ; left ; left ; left.
  rewrite Ha ; simpl...
- left ; left ; right.
  rewrite Ha ; simpl...
- left ; left ; left ; right.
  rewrite Ha ; simpl...
- right.
  rewrite Ha ; simpl...
- left ; right.
  rewrite Ha ; simpl...
Qed.

Fact rwedge a b : hex a -> hex b -> formula.
Proof.
intros Ha Hb.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
- apply top.
- apply bot.
- apply XX.
- apply (dual XX).
- apply YY.
- apply (dual YY).

- apply bot.
- apply bot.
- apply bot.
- apply bot.
- apply bot.
- apply bot.

- apply XX.
- apply bot.
- apply XX.
- apply bot.
- apply YY.
- apply bot.

- apply (dual XX).
- apply bot.
- apply bot.
- apply (dual XX).
- apply bot.
- apply (dual XX).

- apply YY.
- apply bot.
- apply YY.
- apply bot.
- apply YY.
- apply bot.

- apply (dual YY).
- apply bot.
- apply bot.
- apply (dual XX).
- apply bot.
- apply (dual YY).
Defined.

Lemma hex_rwedge :
  forall a b Ha Hb, hex (rwedge a b Ha Hb)
.
Proof.
intros a b Ha Hb.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb] ;
  simpl ; try (rewrite Ha) ; try (rewrite Hb) ;
  try (left ; left ; left ; left ; left ; reflexivity) ;
  try (left ; left ; left ; left ; right ; reflexivity) ;
  try (left ; left ; left ; right ; reflexivity) ;
  try (left ; left ; right ; reflexivity) ;
  try (left ; right ; reflexivity) ;
  try (right ; reflexivity).
Qed.

Lemma rwedge_is_wedge :
  forall a b Ha Hb, rwedge a b Ha Hb ≡ wedge a b
.
Proof with try now constructor.
intros a b Ha Hb.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb] ;
  simpl ; rewrite Ha ; rewrite Hb ;
  try (rewrite OL_top_wedge) ;
  try (rewrite OL_wedge_top) ;
  try (rewrite OL_bot_wedge) ;
  try (rewrite OL_wedge_bot) ;
  try (rewrite OL_contrad) ;
  try (rewrite OL_wedge_idem) ;
  try (rewrite inf_XX_YY) ;
  try (rewrite OL_wedge_com ; rewrite inf_XX_YY) ;
  try (rewrite inf_XX_nYY) ;
  try (rewrite OL_wedge_com ; rewrite inf_XX_nYY) ;
  try (rewrite OL_wedge_com ; reflexivity) ;
  try reflexivity.
- split.
  + apply top_ol.
  + apply cw_ol...
    apply vee_l_ol.
    apply ex_ol.
    apply vee_r_ol.
    apply leq_YY_XX.
- split.
  + apply ex_ol.
    apply wedge_ol.
    * apply ax_ol...
    * apply wedge_ol.
      apply vee_l_ol.
      rewrite <- bidual at 1.
      apply ax_ol...
      apply ex_ol.
      apply vee_l_ol.
      rewrite <- bidual at 1.
      apply ax_ol...
  + apply vee_l_ol.
    apply ax_ol...
- split.
  + apply top_ol.
  + apply cw_ol...
    apply vee_r_ol.
    apply ex_ol.
    apply vee_l_ol.
    apply leq_YY_XX.
- split.
  + apply ex_ol.
    apply wedge_ol.
    * apply leq_YY_XX.
    * apply ax_ol...
  + apply vee_r_ol.
    apply ax_ol...
Qed.

Lemma dual_rwedge_dual_is_vee :
  forall a b Ha Hb,
    dual (rwedge (dual a) (dual b) (hex_dual a Ha) (hex_dual b Hb)) ≡ vee a b
.
Proof.
intros a b Ha Hb.
rewrite rwedge_is_wedge.
simpl.
rewrite_all bidual.
reflexivity.
Qed.

Fact hex_top : hex top.
Proof.
left ; left ; left ; left ; left ; reflexivity.
Defined.

Fact hex_bot : hex bot.
Proof.
left ; left ; left ; left ; right ; reflexivity.
Defined.

Fact hex_XX : hex XX.
Proof.
left ; left ; left ; right ; reflexivity.
Defined.

Fact hex_nXX : hex (dual XX).
Proof.
left ; left ; right ; reflexivity.
Defined.

Fact hex_YY : hex YY.
Proof.
left ; right ; reflexivity.
Defined.

Fact hex_nYY : hex (dual YY).
Proof.
right ; reflexivity.
Defined.

Lemma hex_wedge :
  forall a b, hex a -> hex b -> hex (a ∧ b)
.
Proof with try reflexivity ; try (now constructor) ; try assumption.
intros a b Ha Hb.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha].
- destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
  + left ; left ; left ; left ; left.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top top hex_top hex_top)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top bot hex_top hex_bot)...
  + left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top XX hex_top hex_XX)...
  + left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top (dual XX) hex_top hex_nXX)...
  + left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top YY hex_top hex_YY)...
  + right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge top (dual YY) hex_top hex_nYY)...
- left ; left ; left ; left ; right.
  rewrite Ha.
  rewrite <- (rwedge_is_wedge bot b hex_bot Hb).
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb] ; simpl...
- destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
  + left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX top hex_XX hex_top)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX bot hex_XX hex_bot)...
  + left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX XX hex_XX hex_XX)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX (dual XX) hex_XX hex_nXX)...
  + left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX YY hex_XX hex_YY)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge XX (dual YY) hex_XX hex_nYY)...
- destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
  + left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) top hex_nXX hex_top)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) bot hex_nXX hex_bot)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) XX hex_nXX hex_XX)...
  + left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) (dual XX) hex_nXX hex_nXX)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) YY hex_nXX hex_YY)...
  + left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual XX) (dual YY) hex_nXX hex_nYY)...
- destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
  + left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY top hex_YY hex_top)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY bot hex_YY hex_bot)...
  + left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY XX hex_YY hex_XX)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY (dual XX) hex_YY hex_nXX)...
  + left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY YY hex_YY hex_YY)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge YY (dual YY) hex_YY hex_nYY)...
- destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb].
  + right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) top hex_nYY hex_top)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) bot hex_nYY hex_bot)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) XX hex_nYY hex_XX)...
  + left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) (dual XX) hex_nYY hex_nXX)...
  + left ; left ; left ; left ; right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) YY hex_nYY hex_YY)...
  + right.
    rewrite Ha ; rewrite Hb.
    rewrite <- (rwedge_is_wedge (dual YY) (dual YY) hex_nYY hex_nYY)...
Qed.

Lemma hex_vee :
  forall a b, hex a -> hex b -> hex (a ∨ b)
.
Proof with assumption.
intros a b Ha Hb.
apply hex_dual in Ha.
apply hex_dual in Hb.
rewrite <- bidual.
apply hex_dual.
apply hex_wedge...
Qed.

Fixpoint subst A B x y C :=
match C with
| var z => if eqat x z then A
           else if eqat y z then B else var z
| covar z => if eqat x z then dual A
             else if eqat y z then dual B else covar z
| wedge D E => wedge (subst A B x y D) (subst A B x y E)
| vee D E => vee (subst A B x y D) (subst A B x y E)
| bot => bot
| top => top
end.

Definition bicontext h1 h2 f :=
  forall h, free_at h f -> {h = h1} + {h = h2}
.

Lemma hex_subst :
  forall h1 h2 f, h1 <> h2 -> bicontext h1 h2 f ->
    forall a b, hex a -> hex b -> hex (subst a b h1 h2 f)
.
Proof with try reflexivity ; try assumption.
intros h1 h2 f Hhh Hf.
induction f ; intros A B HA HB.
- assert (free_at a (ν a)) as Ha ; try (now constructor ; apply I).
  apply Hf in Ha.
  destruct Ha ; subst.
  + assert (eqat h1 h1 = true) as Heq by (rewrite eqateq ; reflexivity).
    simpl.
    rewrite Heq...
  + assert (eqat h1 h2 = false) as Heq1.
    * case_eq (eqat h1 h2) ; intro Heqat...
      rewrite eqateq in Heqat.
      apply Hhh in Heqat.
      inversion Heqat.
    * assert (eqat h2 h2 = true) as Heq by (rewrite eqateq ; reflexivity).
      simpl.
      rewrite Heq1.
      rewrite Heq...
- assert (free_at a (κ a)) as Ha ; try (now constructor ; apply I).
  apply Hf in Ha.
  destruct Ha ; subst.
  + assert (eqat h1 h1 = true) as Heq by (rewrite eqateq ; reflexivity).
    simpl.
    rewrite Heq...
    apply hex_dual...
  + assert (eqat h1 h2 = false) as Heq1.
    * case_eq (eqat h1 h2) ; intro Heqat...
      rewrite eqateq in Heqat.
      apply Hhh in Heqat.
      inversion Heqat.
    * assert (eqat h2 h2 = true) as Heq by (rewrite eqateq ; reflexivity).
      simpl.
      rewrite Heq1.
      rewrite Heq...
      apply hex_dual...
- apply hex_top.
- apply hex_bot.
- apply hex_wedge.
  + apply IHf1...
    intros h Hh.
    apply Hf.
    apply fwedgel...
  + apply IHf2...
    intros h Hh.
    apply Hf.
    apply fwedger...
- apply hex_vee.
  + apply IHf1...
    intros h Hh.
    apply Hf.
    apply fveel...
  + apply IHf2...
    intros h Hh.
    apply Hf.
    apply fveer...
Qed.

Inductive values : Set :=
| Max
| Min
| Left
| Right
.

Fixpoint vneg v :=
match v with
| Max => Min
| Min => Max
| Left => Right
| Right => Left
end.

Fact value : forall a, hex a -> values.
Proof.
intros a Ha.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha].
- apply Max.
- apply Min.
- apply Left.
- apply Right.
- apply Left.
- apply Right.
Defined.

Lemma value_inj :
  forall a b Ha Hb, a ≡ b -> value a Ha = value b Hb
.
Proof with try reflexivity ; try assumption.
intros a b Ha Hb Heq.
subst.
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb] ; 
  simpl ; try reflexivity ; rewrite Ha in Heq ; rewrite Hb in Heq ;
  exfalso.
- apply not_top_bot...
- apply not_top_XX...
- apply not_top_nXX...
- apply not_top_YY...
- apply not_top_nYY...
- apply not_top_bot.
  rewrite Heq...
- destruct Heq.
  apply ex_ol in H0.
  apply not_leq_top_nXX...
- destruct Heq.
  apply ex_ol in H0.
  apply not_leq_top_XX...
- destruct Heq.
  apply ex_ol in H0.
  apply not_leq_top_nYY...
- destruct Heq.
  apply ex_ol in H0.
  apply not_leq_top_YY...
- apply OL_equiv_sym in Heq.
  apply not_top_XX...
- destruct Heq.
  apply ex_ol in H.
  apply not_leq_top_nXX...
- apply not_XX_nXX...
- destruct Heq.
  apply OL_leq_dec in H0.
  apply not_leq_nXX_XX.
  transitivity YY...
  apply leq_YY_XX.
- apply OL_equiv_sym in Heq.
  apply not_top_nXX...
- apply OL_equiv_sym in Heq.
  destruct Heq.
  apply ex_ol in H0.
  apply not_leq_top_XX...
- apply OL_equiv_sym in Heq.
  apply not_XX_nXX...
- destruct Heq.
  apply OL_leq_dec in H0.
  apply not_leq_nXX_XX.
  transitivity YY...
  apply leq_YY_XX.
- apply OL_equiv_sym in Heq.
  apply not_top_YY...
- destruct Heq.
  apply OL_leq_dec in H.
  apply not_leq_top_nYY...
- destruct Heq.
  apply OL_leq_dec in H0.
  apply not_leq_nYY_XX...
- destruct Heq.
  apply not_leq_nYY_YY...
- apply OL_equiv_sym in Heq.
  apply not_top_nYY...
- destruct Heq.
  apply OL_leq_dec in H.
  apply not_leq_top_YY...
- destruct Heq.
  apply not_leq_nYY_XX...
- destruct Heq.
  apply not_leq_nYY_YY...
Qed.

Lemma value_dual :
  forall a Ha Hna,
    value (dual a) Hna = vneg (value a Ha)
.
Proof with try reflexivity.
intros a Ha Hna.
assert (Ha' := Ha).
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hna as [[[[[Hna | Hna] | Hna] | Hna] | Hna] | Hna] ;
  try reflexivity ; exfalso ; rewrite Ha in Hna ;
  assert (Hs := OL_equiv_sym _ _ Hna) ;
  assert (Hd := OL_dual_compat _ _ Hna) ;
  assert (Hds := OL_equiv_sym _ _ Hd) ;
  try (apply not_top_bot ; assumption) ; 
  try (apply not_top_XX ; assumption) ; 
  try (apply not_top_nXX ; assumption) ; 
  try (apply not_top_YY ; assumption) ; 
  try (apply not_top_nYY ; assumption) ;
  try (apply not_XX_nXX ; assumption) ;
  try (apply not_XX_nYY ; assumption) ;
  try (apply not_YY_nYY ; assumption).
Qed.

Lemma rwedge_preciseness :
  forall a b c d Ha Hb Hc Hd,
    value a Ha = value c Hc -> value b Hb = value d Hd ->
    value (rwedge a b Ha Hb) (hex_rwedge a b Ha Hb) 
    = value (rwedge c d Hc Hd) (hex_rwedge c d Hc Hd)
.
Proof with try reflexivity.
intros a b c d Ha Hb Hc Hd Hv1 Hv2.
assert (Ha' := Ha).
assert (Hb' := Hb).
assert (Hc' := Hc).
assert (Hd' := Hd).
destruct Ha as [[[[[Ha | Ha] | Ha] | Ha] | Ha] | Ha] ;
  destruct Hc as [[[[[Hc | Hc] | Hc] | Hc] | Hc] | Hc] ;
  simpl ;
  simpl in Hv1 ;
  inversion Hv1 ;
  destruct Hb as [[[[[Hb | Hb] | Hb] | Hb] | Hb] | Hb] ;
  destruct Hd as [[[[[Hd | Hd] | Hd] | Hd] | Hd] | Hd] ;
  simpl ;
  simpl in Hv2 ;
  inversion Hv2 ;
  try (rewrite (value_inj top top _ hex_top (OL_equiv_refl top)) ;
       simpl) ;
  try (rewrite (value_inj bot bot _ hex_bot (OL_equiv_refl bot)) ;
       simpl) ;
  try (rewrite (value_inj XX XX _ hex_XX (OL_equiv_refl XX)) ;
       simpl) ;
  try (rewrite (value_inj (dual XX) (dual XX) _ hex_nXX (OL_equiv_refl (dual XX))) ;
       simpl) ;
  try (rewrite (value_inj YY YY _ hex_YY (OL_equiv_refl YY)) ;
       simpl) ;
  try (rewrite (value_inj (dual YY) (dual YY) _ hex_nYY (OL_equiv_refl (dual YY))) ;
       simpl) ;
  try (rewrite (value_inj top top _ hex_top (OL_equiv_refl top)) ;
       simpl) ;
  try (rewrite (value_inj bot bot _ hex_bot (OL_equiv_refl bot)) ;
       simpl) ;
  try (rewrite (value_inj XX XX _ hex_XX (OL_equiv_refl XX)) ;
       simpl) ;
  try (rewrite (value_inj (dual XX) (dual XX) _ hex_nXX (OL_equiv_refl (dual XX))) ;
       simpl) ;
  try (rewrite (value_inj YY YY _ hex_YY (OL_equiv_refl YY)) ;
       simpl) ;
  try (rewrite (value_inj (dual YY) (dual YY) _ hex_nYY (OL_equiv_refl (dual YY))) ;
       simpl)...
Qed.

Lemma rcontext_preciseness :
  forall h1 h2 f (Hhh : h1 <> h2) (Hf : bicontext h1 h2 f),
    let syy := subst (¬XX) YY h1 h2 f in 
    let sxx := subst (¬XX) XX h1 h2 f in
      value syy (hex_subst h1 h2 f Hhh Hf (dual XX) YY hex_nXX hex_YY)
    = value sxx (hex_subst h1 h2 f Hhh Hf (dual XX) XX hex_nXX hex_XX).
Proof with try reflexivity ; try (now constructor) ; try assumption.
intros h1 h2 f Hhh Hf syy sxx.
unfold sxx.
unfold syy.
assert (HexXX := hex_XX).
assert (HexYY := hex_YY).
induction f.
- assert (free_at a (ν a)) as Ha ; try (now constructor ; apply I).
  apply Hf in Ha.
  destruct Ha ; subst.
  + assert (eqat h1 h1 = true) as Heq by (rewrite eqateq ; reflexivity).
    assert (sxx ≡ (dual XX))
      as Hxx by (unfold sxx ; simpl ; rewrite Heq ; reflexivity).
    assert (syy ≡ (dual XX))
      as Hyy by (unfold syy ; simpl ; rewrite Heq ; reflexivity).
    unfold sxx in Hxx.
    subst.
    rewrite (value_inj sxx (dual XX) _ hex_nXX Hxx).
    unfold syy in Hyy.
    rewrite (value_inj syy (dual XX) _ hex_nXX Hyy)...
  + assert (eqat h1 h2 = false) as Heq1.
    {
      case_eq (eqat h1 h2) ; intro Heqat...
      rewrite eqateq in Heqat.
      apply Hhh in Heqat.
      inversion Heqat.
    }
    assert (eqat h2 h2 = true) as Heq by (rewrite eqateq ; reflexivity).
    assert (sxx ≡ XX)
      as Hxx by (unfold sxx ; simpl ; rewrite Heq1 ; rewrite Heq ; reflexivity).
    assert (syy ≡ YY)
      as Hyy by (unfold syy ; simpl ; rewrite Heq1 ; rewrite Heq ; reflexivity).
    unfold sxx in Hxx.
    rewrite (value_inj sxx XX _ hex_XX Hxx).
    unfold syy in Hyy.
    rewrite (value_inj syy YY _ hex_YY Hyy)...
- assert (free_at a (κ a)) as Ha ; try (now constructor ; apply I).
  apply Hf in Ha.
  destruct Ha ; subst.
  + assert (eqat h1 h1 = true) as Heq by (rewrite eqateq ; reflexivity).
    assert (sxx ≡ XX)
      as Hxx by (unfold sxx ; simpl ; rewrite Heq ; reflexivity).
    assert (syy ≡ XX)
      as Hyy by (unfold syy ; simpl ; rewrite Heq ; reflexivity).
    unfold sxx in Hxx.
    rewrite (value_inj sxx XX _ hex_XX Hxx).
    unfold syy in Hyy.
    rewrite (value_inj syy XX _ hex_XX Hyy)...
  + assert (eqat h1 h2 = false) as Heq1.
    {
      case_eq (eqat h1 h2) ; intro Heqat...
      rewrite eqateq in Heqat.
      apply Hhh in Heqat.
      inversion Heqat.
    }
    assert (eqat h2 h2 = true) as Heq by (rewrite eqateq ; reflexivity).
    assert (sxx ≡ (dual XX))
      as Hxx by (unfold sxx ; simpl ; rewrite Heq1 ; rewrite Heq ; reflexivity).
    assert (syy ≡ (dual YY))
      as Hyy by (unfold syy ; simpl ; rewrite Heq1 ; rewrite Heq ; reflexivity).
    unfold sxx in Hxx.
    rewrite (value_inj sxx (dual XX) _ hex_nXX Hxx).
    unfold syy in Hyy.
    rewrite (value_inj syy (dual YY) _ hex_nYY Hyy)...
- simpl.
  rewrite (value_inj top top _ hex_top (OL_equiv_refl top)).
  remember (value top hex_top) as Htop.
  rewrite (value_inj top top _ hex_top (OL_equiv_refl top))...
- simpl.
  rewrite (value_inj bot bot _ hex_bot (OL_equiv_refl bot)).
  remember (value bot hex_bot) as Hbot.
  rewrite (value_inj bot bot _ hex_bot (OL_equiv_refl bot))...
- assert (bicontext h1 h2 f13)
    as Hf1 by (intros h Hh ; apply Hf ; apply fwedgel ; assumption).
  assert (bicontext h1 h2 f14)
    as Hf2 by (intros h Hh ; apply Hf ; apply fwedger ; assumption).
  assert (hex (subst (¬XX) YY h1 h2 f13))
    as Hex11 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) YY h1 h2 f14))
    as Hex12 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) XX h1 h2 f13))
    as Hex21 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) XX h1 h2 f14))
    as Hex22 by (apply hex_subst ; try assumption ; apply hex_nXX).
  rewrite (value_inj (subst (¬XX) YY h1 h2 (f13 ∧ f14))
    (rwedge (subst (¬XX) YY h1 h2 f13) (subst (¬XX) YY h1 h2 f14) Hex11 Hex12)
    _ (hex_rwedge (subst (¬XX) YY h1 h2 f13) (subst (¬XX) YY h1 h2 f14) Hex11 Hex12)).
  rewrite (value_inj (subst (¬XX) XX h1 h2 (f13 ∧ f14))
    (rwedge (subst (¬XX) XX h1 h2 f13) (subst (¬XX) XX h1 h2 f14) Hex21 Hex22)
    _ (hex_rwedge (subst (¬XX) XX h1 h2 f13) (subst (¬XX) XX h1 h2 f14) Hex21 Hex22)).
  { apply rwedge_preciseness.
    - rewrite (value_inj (subst (¬XX) YY h1 h2 f13)
                         (subst (¬XX) YY h1 h2 f13)
                         Hex11
                         (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) YY hex_nXX hex_YY)
                         (OL_equiv_refl _)).
      rewrite (value_inj (subst (¬XX) XX h1 h2 f13)
                         (subst (¬XX) XX h1 h2 f13)
                         Hex21
                         (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) XX hex_nXX hex_XX)
                         (OL_equiv_refl _)).
      apply IHf1.
    - rewrite (value_inj (subst (¬XX) YY h1 h2 f14)
                         (subst (¬XX) YY h1 h2 f14)
                         Hex12
                         (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) YY hex_nXX hex_YY)
                         (OL_equiv_refl _)).
      rewrite (value_inj (subst (¬XX) XX h1 h2 f14)
                         (subst (¬XX) XX h1 h2 f14)
                         Hex22
                         (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) XX hex_nXX hex_XX)
                         (OL_equiv_refl _)).
      apply IHf2.
  }
  rewrite rwedge_is_wedge...
  rewrite rwedge_is_wedge...
- assert (bicontext h1 h2 f13)
    as Hf1 by (intros h Hh ; apply Hf ; apply fveel ; assumption).
  assert (bicontext h1 h2 f14)
    as Hf2 by (intros h Hh ; apply Hf ; apply fveer ; assumption).
  assert (hex (subst (¬XX) YY h1 h2 f13))
    as Hex11 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) YY h1 h2 f14))
    as Hex12 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) XX h1 h2 f13))
    as Hex21 by (apply hex_subst ; try assumption ; apply hex_nXX).
  assert (hex (subst (¬XX) XX h1 h2 f14))
    as Hex22 by (apply hex_subst ; try assumption ; apply hex_nXX).
  rewrite (value_inj (subst (¬XX) YY h1 h2 (f13 ∨ f14))
    (dual (rwedge (dual (subst (¬XX) YY h1 h2 f13)) (dual (subst (¬XX) YY h1 h2 f14))
      (hex_dual _ Hex11)
      (hex_dual _ Hex12)))
    _ (hex_dual _ (hex_rwedge _ _ _ _))).
  rewrite (value_inj (subst (¬XX) XX h1 h2 (f13 ∨ f14))
    (dual (rwedge (dual (subst (¬XX) XX h1 h2 f13)) (dual (subst (¬XX) XX h1 h2 f14))
      (hex_dual _ Hex21)
      (hex_dual _ Hex22)))
    _ (hex_dual _ (hex_rwedge _ _ _ _))).
  rewrite (value_dual _
            (hex_rwedge (¬(subst (¬XX) YY h1 h2 f13)) (¬(subst (¬XX) YY h1 h2 f14))
            (hex_dual (subst (¬XX) YY h1 h2 f13) Hex11)
            (hex_dual (subst (¬XX) YY h1 h2 f14) Hex12))).
  rewrite (value_dual _
            (hex_rwedge (¬(subst (¬XX) XX h1 h2 f13)) (¬(subst (¬XX) XX h1 h2 f14))
            (hex_dual (subst (¬XX) XX h1 h2 f13) Hex21)
            (hex_dual (subst (¬XX) XX h1 h2 f14) Hex22))).
  assert (forall a b, a = b -> vneg a = vneg b)
    as Hv by (intros ; rewrite H ; reflexivity).
  apply Hv.
  { apply rwedge_preciseness.
    - rewrite (value_inj (dual (subst (¬XX) YY h1 h2 f13))
                         (dual (subst (¬XX) YY h1 h2 f13))
                         (hex_dual _ Hex11)
                         (hex_dual _
                           (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) YY hex_nXX hex_YY))
                         (OL_equiv_refl _)).
      rewrite (value_inj (dual (subst (¬XX) XX h1 h2 f13))
                         (dual (subst (¬XX) XX h1 h2 f13))
                         (hex_dual _ Hex21)
                         (hex_dual _
                           (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) XX hex_nXX hex_XX))
                         (OL_equiv_refl _)).
      rewrite (value_dual _ (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) YY hex_nXX hex_YY)).
      rewrite (value_dual _ (hex_subst h1 h2 f13 Hhh Hf1 (¬XX) XX hex_nXX hex_XX)).
      apply Hv.
      apply IHf1.
    - rewrite (value_inj (dual (subst (¬XX) YY h1 h2 f14))
                         (dual (subst (¬XX) YY h1 h2 f14))
                         (hex_dual _ Hex12)
                         (hex_dual _
                           (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) YY hex_nXX hex_YY))
                         (OL_equiv_refl _)).
      rewrite (value_inj (dual (subst (¬XX) XX h1 h2 f14))
                         (dual (subst (¬XX) XX h1 h2 f14))
                         (hex_dual _ Hex22)
                         (hex_dual _
                           (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) XX hex_nXX hex_XX))
                         (OL_equiv_refl _)).
      rewrite (value_dual _ (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) YY hex_nXX hex_YY)).
      rewrite (value_dual _ (hex_subst h1 h2 f14 Hhh Hf2 (¬XX) XX hex_nXX hex_XX)).
      apply Hv.
      apply IHf2.
  }
  rewrite dual_rwedge_dual_is_vee...
  rewrite dual_rwedge_dual_is_vee...
Qed.

Lemma context_preciseness_top :
  forall h1 h2 f, h1 <> h2 -> bicontext h1 h2 f ->
     subst (¬XX) XX h1 h2 f ≡ top -> subst (¬XX) YY h1 h2 f ≡ top
.
Proof.
intros h1 h2 f Hhh Hf H.
assert (value (subst (¬XX) XX h1 h2 f)
              (hex_subst h1 h2 f Hhh Hf (dual XX) XX hex_nXX hex_XX)
        = value top hex_top)
  as HXX by (apply value_inj ; assumption).
assert (value (subst (¬XX) YY h1 h2 f)
              (hex_subst h1 h2 f Hhh Hf (dual XX) YY hex_nXX hex_YY)
        = value top hex_top)
  as HYY by (rewrite <- HXX ; apply rcontext_preciseness).
destruct (hex_subst h1 h2 f Hhh Hf (¬XX) YY hex_nXX hex_YY)
 as [[[[[Hex | Hex] | Hex] | Hex] | Hex] | Hex] ;
  try assumption ; try (simpl in HYY ; inversion HYY).
Qed.

(* Proposition 4.2 *)
Proposition no_diagonal :
  forall h1 h2 f, h1 <> h2 -> bicontext h1 h2 f ->
    ~ forall A B, ⊦  subst A B h1 h2 f, subst A B h1 h2 f <-> ⊦  A, B
.
Proof with try assumption.
intros h1 h2 f Hhh Hf H.
assert (H':= proj2 (H (¬ XX) XX)).
assert (Hax:=@ax_ol (fun _ => True) (fun _ => True) (fun _ => True) XX I).
apply H' in Hax.
eapply (cw_ol _ bot) in Hax ; try apply I.
assert (OL_equiv (subst (¬XX) XX h1 h2 f) top) as Htop.
{
  split.
  - apply ex_ol.
    apply top_ol.
  - apply ex_ol...
}
apply context_preciseness_top in Htop...
destruct Htop as [_ HYY].
assert (⊦ dual bot, subst (¬XX) YY h1 h2 f) as H'' by apply top_ol.
apply ex_ol in HYY.
apply (cut_elim_ol _ _ _ HYY) in H''.
apply (proj1 (H _ _)) in H''.
apply unprov_nXX_YY.
apply ol_iff_olf...
Qed.


(* Proposition 4.3, Fact 1 *)
Lemma not_var_var_rr_olf :
  forall x y, ~ olf rr (var x) (var y)
.
Proof.
intros x y pi.
apply (olf_is_polf plus) in pi.
destruct pi as [l pi].
apply polf_to_ol in pi.
apply not_var_var_ol in pi.
assumption.
Qed.

(* Proposition 4.3, Fact 2 *)
Lemma not_covar_covar_rr_olf :
  forall x y, ~ olf rr (covar x) (covar y)
.
Proof.
intros x y pi.
apply (olf_is_polf plus) in pi.
destruct pi as [l pi].
apply polf_to_ol in pi.
apply not_covar_covar_ol in pi.
assumption.
Qed.

(* Proposition 4.3, Fact 3 *)
Lemma not_bot_bot_rr_olf :
  ~ olf rr bot bot
.
Proof.
intro pi.
apply (olf_is_polf plus) in pi.
destruct pi as [l pi].
apply polf_to_ol in pi.
apply not_bot_bot_ol in pi.
assumption.
Qed.

(* Proposition 4.3, Fact 4 *)
Lemma top_top_olf :
  olf rr top top
.
Proof.
apply top_rr_olf.
Qed.

(* Proposition 4.3, Fact 5 *)
Lemma diag_wedge_olf :
  forall A B,
    olf rr A A /\ olf rr B B <-> olf rr (wedge A B) (wedge A B)
.
Proof.
intros A B.
rewrite_all <- ol_iff_olf.
split.
- intros [pi1 pi2].
  apply wedge_ol ; apply cw_ol ; try assumption ; apply I.
- intro pi.
  apply revert_wedge_ol_basic in pi.
  destruct pi as [pil pir].
  apply ex_ol in pil.
  apply revert_wedge_ol_basic in pil.
  apply ex_ol in pir.
  apply revert_wedge_ol_basic in pir.
  split.
  + apply pil.
  + apply pir.
Qed.

(* Proposition 4.3, Fact 6 *)
Lemma diag_vee_olf :
  forall A B,
    olf fc (vee A B) (vee A B) <-> olf rr (vee A B) (vee A B)
.
Proof with try assumption.
intros A B.
split ; intro pi.
- apply cw_rr_olf...
- inversion pi...
  inversion H...
Qed.

(* formula contains bot or var or covar below wedges only *)
Inductive wedge_of_bot_at : formula -> Prop :=
| wba_var : forall x, wedge_of_bot_at (var x)
| wba_covar : forall x, wedge_of_bot_at (covar x)
| wba_bot : wedge_of_bot_at bot
| wba_wedge_l : forall A B, wedge_of_bot_at A -> wedge_of_bot_at (wedge A B)
| wba_wedge_r : forall A B, wedge_of_bot_at A -> wedge_of_bot_at (wedge B A)
.

(* wedge_of_bot_at is a decidable property *)
Lemma wedge_of_bot_at_dec :
  forall A, {wedge_of_bot_at A} + {~ wedge_of_bot_at A}
.
Proof with try assumption.
induction A ; try (now left ; constructor) ;
              try (now right ; intro Hw ; inversion Hw ).
destruct IHA1 ; destruct IHA2 ; try (now left ; constructor ; assumption).
- left.
  apply wba_wedge_r...
- right.
  intro Hw.
  inversion Hw ; subst.
  + apply n...
  + apply n0...
Qed.

(* End of Section 4.2, Part 1 *)
Lemma not_diag_olf :
  forall A, wedge_of_bot_at A -> ~ olf rr A A
.
Proof with try eassumption. 
induction A ; intros Hw pi.
- eapply not_var_var_rr_olf...
- eapply not_covar_covar_rr_olf...
- inversion Hw.
- eapply not_bot_bot_rr_olf...
- inversion Hw.
  + apply IHA1...
    apply diag_wedge_olf in pi...
    apply pi.
  + apply IHA2...
    apply diag_wedge_olf in pi...
    apply pi.
- inversion Hw.
Qed.

(* End of Section 4.2, Part 2 *)
Lemma vee_for_diag_olf :
  forall A, ~ wedge_of_bot_at A -> exists f p, 
    (forall n, n < p -> subform (f n) A /\ is_vee (f n))
     /\ ((olf rr A A) <-> forall n, n < p -> olf fc (f n) (f n))
.
Proof with try assumption ; try (now constructor) ; try omega.
induction A ; intro Hw ; try (now exfalso ; apply Hw ; constructor).
- exists (fun _ => bot).
  exists 0.
  split ; [ | split].
  + intros n Hn...
  + intros...
  + intros.
    apply top_rr_olf...
- assert (~ wedge_of_bot_at A1)
    as Hw1 by (intro Hw1 ; apply Hw ; apply wba_wedge_l ; assumption).
  assert (~ wedge_of_bot_at A2)
    as Hw2 by (intro Hw2 ; apply Hw ; apply wba_wedge_r ; assumption).
  destruct (IHA1 Hw1) as [f1 [p1 H1]].
  destruct (IHA2 Hw2) as [f2 [p2 H2]].
  exists (fun n => if (leb (S n) p1) then f1 n else f2 (n - p1)).
  exists (p1 + p2).
  split ; [ | split ]...
  + intros n Hn.
    case_bool (S n) p1.
    * assert (n < p1)...
      destruct H1 as [H1 _].
      apply H1 in H.
      destruct H as [Hs Hv].
      split...
    * assert (n - p1 < p2)...
      destruct H2 as [H2 _].
      apply H2 in H.
      destruct H as [Hs Hv].
      split...
      apply sub_wedge_r...
  + intros Hex n Hn.
    case_bool (S n) p1.
    * assert (n < p1)...
      destruct H1 as [_ H1].
      apply H1 in H...
      apply diag_wedge_olf in Hex.
      apply Hex.
    * assert (n - p1 < p2)...
      destruct H2 as [_ H2].
      apply H2 in H...
      apply diag_wedge_olf in Hex.
      apply Hex.
  + intros Hex.
    apply diag_wedge_olf.
    split.
    * apply H1.
      intros n Hn.
      assert (S n <= p1) as Hn'...
      apply leb_correct in Hn'.
      specialize Hex with n.
      assert (n < p1 + p2) as Hnp...
      apply Hex in Hnp.
      rewrite Hn' in Hnp...
    * apply H2.
      intros n Hn.
      assert (p1 < S (p1 + n)) as Hn'...
      apply leb_correct_conv in Hn'.
      specialize Hex with (p1 + n).
      assert (p1 + n < p1 + p2) as Hnp...
      apply Hex in Hnp.
      rewrite Hn' in Hnp...
      assert (p1 + n - p1 = n)...
      rewrite H in Hnp...
- exists (fun _ => vee A1 A2).
  exists 1.
  split ; split...
  + intros Hex n Hn.
    inversion Hex...
    inversion H...
  + intro Hex.
    specialize Hex with 0.
    assert (0 < 1) as pi...
    apply Hex in pi.
    eapply cw_rr_olf...
Qed.


(** Forward Proof Search **)

Inductive sv_subform : formula -> formula -> Prop :=
| sv_sub_vee_l_id : forall A B, sv_subform A (vee A B)
| sv_sub_vee_r_id : forall A B, sv_subform A (vee B A)
| sv_sub_vee_l : forall A B C, sv_subform A B -> sv_subform A (vee B C) 
| sv_sub_vee_r : forall A B C, sv_subform A B -> sv_subform A (vee C B) 
| sv_sub_wedge_l : forall A B C, sv_subform A B -> sv_subform A (wedge B C) 
| sv_sub_wedge_r : forall A B C, sv_subform A B -> sv_subform A (wedge C B) 
.

Lemma sv_subform_trans :
  forall B C, subform B C -> forall A, sv_subform A B -> sv_subform A C
.
Proof with try assumption.
intros B C Hs.
induction Hs ; intros A0 Hs0 ; try apply IHHs in Hs0...
- apply sv_sub_vee_l...
- apply sv_sub_vee_r...
- apply sv_sub_wedge_l...
- apply sv_sub_wedge_r...
Qed.

Inductive sw_subform : formula -> formula -> Prop :=
| sw_sub_wedge_l_id : forall A B, sw_subform A (wedge A B)
| sw_sub_wedge_r_id : forall A B, sw_subform A (wedge B A)
| sw_sub_vee_l : forall A B C, sw_subform A B -> sw_subform A (vee B C) 
| sw_sub_vee_r : forall A B C, sw_subform A B -> sw_subform A (vee C B) 
| sw_sub_wedge_l : forall A B C, sw_subform A B -> sw_subform A (wedge B C) 
| sw_sub_wedge_r : forall A B C, sw_subform A B -> sw_subform A (wedge C B) 
.

Lemma sw_subform_trans :
  forall B C, subform B C -> forall A, sw_subform A B -> sw_subform A C
.
Proof with try assumption.
intros B C Hs.
induction Hs ; intros A0 Hs0 ; try apply IHHs in Hs0...
- apply sw_sub_vee_l...
- apply sw_sub_vee_r...
- apply sw_sub_wedge_l...
- apply sw_sub_wedge_r...
Qed.

Definition subformseq t A B R := 
    (subform A R /\ subform B R)
  /\
    ((t = rv \/ t = fc) -> sync A -> A = R \/ sw_subform A R)
  /\
    (t = rv -> sync B -> sw_subform B R)
  /\
    (t = fc -> async B -> sv_subform B R)
.

Ltac subformseq_decomp :=
  unfold subformseq ;
  (split ; [ split | split ; [ | split ]]) ;
  try (now intro Ht ; inversion Ht) ; try assumption ; try intro Ht
.

Ltac subformseq_simpl H :=
  inversion H as [[Pss1 Pss2] [Pss3 [Pss4 Pss5]]] ;
  subformseq_decomp
.

Lemma forget_strong_sub_formula :
  forall fs R t A B l,
  @polf (fun t' A' B' => subformseq t' A' B' R) fs t A B l ->
    @polf (fun _ _ _ => True) fs t A B l
.
Proof with try eassumption ; try now apply I.
intros fs R t A B l pi.
induction pi ;
  try (now constructor ; try (now apply I) ; apply IHpi).
- apply vee_r_fc_polf...
- apply top_rv_polf...
- apply wedge_rv_polf...
- apply wedge_rr_polf...
- apply unfoc_fc_polf...
- apply foc_l_rv_polf...
- apply foc_r_rv_polf...
- apply cw_rr_polf...
- apply cw_rv_polf...
Qed.

Proposition strong_sub_formula :
  forall fs R t A B l, t <> rr ->
    @polf (fun _ _ _ => True) fs t A B l ->
    subformseq t A B R ->
      @polf (fun t' A' B' => subformseq t' A' B' R) fs t A B l
.
Proof with try eassumption ; try (now constructor) ;
           try (now intro Hseq ; inversion Hseq).
intros fs R t A B l Hrr pi.
induction pi ; intro Pss ;
  try (constructor ; eassumption) ; try (now destruct Hrr ; constructor)...
- apply vee_l_fc_polf...
  apply IHpi...
  subformseq_simpl Pss.
  + eapply subform_trans...
    apply sub_vee_l...
  + intro Ha.
    eapply sv_subform_trans...
- apply vee_r_fc_polf...
  apply IHpi...
  subformseq_simpl Pss.
  + eapply subform_trans...
    apply sub_vee_r...
  + intro Ha.
    eapply sv_subform_trans...
- apply wedge_rv_polf...
  + apply IHpi1...
    subformseq_simpl Pss.
    * eapply subform_trans...
      apply sub_wedge_l...
    * intro Hs.
      eapply sw_subform_trans...
  + apply IHpi2...
    subformseq_simpl Pss.
    * eapply subform_trans...
      apply sub_wedge_r...
    * intro Hs.
      eapply sw_subform_trans...
- apply unfoc_fc_polf...
  apply IHpi...
  subformseq_simpl Pss.
  + apply Pss3.
    right...
  + intro Hs ; inversion H0 ; subst ; inversion Hs.
- apply foc_l_rv_polf...
  apply IHpi...
  subformseq_simpl Pss.
  + intro Hs.
    right.
    apply Pss4...
  + intro Ha ; inversion Ha ; subst ; inversion H0.
- apply foc_r_rv_polf...
  apply IHpi...
  subformseq_simpl Pss.
  + apply Pss3.
    left...
  + intro Ha ; inversion Ha ; subst ; inversion H0.
- apply cw_rv_polf...
  apply IHpi...
  subformseq_simpl Pss.
  intros.
  right.
  apply Pss4...
Qed.

Notation "l ⊦⊦ A ⇓ B" :=
  (@polf (fun t' A' B' => subformseq t' A' B' A) max fc A B l) (at level 50).

(* Proposition 4.4 *)
Proposition strong_sub_formula_diag :
  forall B C l, l ⊦⊦ B ∨ C ⇓ B ∨ C <-> l ⊦ B ∨ C ⇓ B ∨ C
.
Proof.
intros A l.
split.
- apply forget_strong_sub_formula.
- intro pi.
  eapply strong_sub_formula in pi.
  + eassumption.
  + intro Hfc.
    inversion Hfc.
  + subformseq_decomp ; try apply sub_id ; intros.
    left ; reflexivity.
Qed.



(* Automatic Backward Proof Search Tactic *)

Ltac oauto := 
  intros ;
  (try apply ax_fc_olf) ||
  (try (now apply vee_l_fc_olf ; oauto)) ||
  (try (now apply vee_r_fc_olf ; oauto)) ||
  (try (now apply top_rv_olf ; try auto_sync_async)) ||
  (try apply top_rr_olf) ||
  (try (now apply wedge_rv_olf ; oauto)) ||
  (try (now apply wedge_rr_olf ; oauto)) ||
  (try (apply unfoc_fc_olf ; [ now try auto_sync_async | now oauto ])) ||
  (try (now apply unrev_rr_olf ; oauto)) ||
  (try (apply foc_l_rv_olf ; [ now try auto_sync_async | now oauto ])) ||
  (try (apply foc_r_rv_olf ; [ now try auto_sync_async | now oauto ])) ||
  (try (now apply cw_rr_olf ; oauto)) ||
  (try (apply cw_rv_olf ; [ now try auto_sync_async | now oauto ]))
.

(* Example 3.12 *)
Example example_1_3_oauto :
  forall x y, ⊦ ⇑ ⊥, ((ν x ∧ ν y) ∨ κ x) ∨ κ y
.
Proof. oauto. Qed.

Goal forall x, ⊦ ⇑ ν x, κ x.
Proof. oauto. Qed.

Goal forall x, ⊦ ⇑ ν x ∨ κ x, ν x ∨ κ x.
Proof. oauto. Qed.

Goal forall x, ⊦ ⇑ ν x ∨ κ x, ⊥.
Proof. oauto. Qed.

Goal forall x, ⊦ ⇑ ⊥, ν x ∨ κ x.
Proof. oauto. Qed.

Goal forall x a b c d, ⊦ ⇑ (ν x ∨ a) ∨ b, (c ∨ (d ∨ κ x)) ∧ ⊤.
Proof. oauto. Qed.

Goal forall x y z t,
  ⊦ ⇑ ((ν x ∧ ν y) ∧ (ν x ∧ ν z)) ∨ (((κ x ∧ (ν t ∨ κ t)) ∨ κ y) ∨ κ z),
     ((ν x ∧ ν y) ∧ (ν x ∧ ν z)) ∨ (((κ x ∧ (ν t ∨ κ t)) ∨ κ y) ∨ κ z).
Proof. oauto. Qed.

Goal forall x y, ⊦ ⇑ ⊥, ((ν y ∨ κ y) ∧ ν x) ∨ κ x.
Proof. oauto. Qed.






